Unilateral and Equitransitive Tilings by Squares of Sizes 1, 2, 3, and 4

In this article we examine a problem stated in Gr\"{u}baum and Shephard's classic book on tiling theory, Tilings and Patterns, which asks the reader to find all unilateral and equitransitive tilings by squares of sizes $1, 2, 3, \ldots, n$ where $n \in \mathbb{N}$. The unilaterality condition requires that two squares of the same size in such a tiling may not intersect along an entire side, and the equitransitivity requires that two tiles of the same size in such a tiling must be in the same transitivity class with respect to the symmetry group of the tiling. These two conditions on tilings by squares allows for surprisingly interesting and complex tilings by squares. In this work we provide the answer to Gr\"{u}baum and Shephard's question for the case $n = 4$, as well as developing methods and computer algorithms that may be extended to the cases where $n \geq 5$.

==> anc/UETn_Corona_Generating_and_Compatibility_Checking.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "adb26d0e-200d-43e1-9946-58c16b2da0b3",
   "metadata": {},
   "outputs": [],
   "source": [
    "import itertools as it\n",
    "import time"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "187b7be0-8f86-4853-8252-4cdb266b5fc5",
   "metadata": {
    "jp-MarkdownHeadingCollapsed": true
   },
   "source": [
    "# Side Type Generators"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0ede9219-f6f8-46f0-92f2-cd726e66050e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# C = size of central square\n",
    "# m = maximum size square (square sizes are 1, 2, ..., m)\n",
    "# A side contains squares of sizes a0, a1, ..., ak\n",
    "# A side is denoted by a0^e.a1.a2. ... . ak where the exponent e on a0 is the amount of \"prehang\" with respect to the central square.\n",
    "# In general, e satisfies 0 <= e <= a0.\n",
    "# The data type for a side is [e,[a0,a1,...,ak]]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c84f6c14-c580-4e61-a17e-bf40c8bf2870",
   "metadata": {},
   "source": [
    "## Side Type 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d5489c2a-3f9e-49f1-aa30-18a5b96a6cb1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Side type 1 (afterhang)\n",
    "# Type i has the following constraints:\n",
    "\n",
    "# exponent constraint: \n",
    "# e = 0\n",
    " \n",
    "# Partition Constraints:\n",
    "# Because the last square ak must overhang, we must have\n",
    "# C + 1 <= sum(ai,(i,0,k)) <= (C + m) - 1\n",
    "# This tells us that we want to find integer partitions of \n",
    "# C+1, C+2, ..., and (C + m) - 1 to get the side sequences a0,a1,...,ak\n",
    "\n",
    "# Filters:\n",
    "# (1) Remove instances where a0 = C (violates unilaterality since e = 0 in this case)\n",
    "# (2) Remove instances where ai = a(i+1)\n",
    "# (3) Remove instances where the partition contains \"a,1,b\" or \"a,2,b\" (violates vortex condition for 1- and 2-squares)\n",
    "# (4) The afterhang y must satisfy the inequality 0 < y < ak where y = sum(ai,(i,0,k)) - C.\n",
    "#     This will serve as a filter to weed out partitions a0,a1,...,ak that don't overhang properly\n",
    "\n",
    "# Outline of algorithm:\n",
    "# inputs: C = size of center square, m = max size square\n",
    "# For each value of n = C+1, C+2, ... (C + m) - 1:\n",
    "#     Let P(n) = List of all integer partitions of n (and their distinct permutations)\n",
    "#     where the partitions use only integers 1, 2, ..., m\n",
    "#     Let FilteredP(n) = P(n)\n",
    "#     For each L in P(n):\n",
    "#         Apply various filters to detect if L should be removed from P(n).\n",
    "#             If L fails a filter:\n",
    "#                 FilteredP(n).remove(L)\n",
    "#\n",
    "#     return FilteredP(n)\n",
    "\n",
    "def Side_Type_i_Generator(Center_size,max_size):\n",
    "\n",
    "    C = Center_size\n",
    "    m = max_size\n",
    "\n",
    "    #Using integer partitions to create a list of all potential sides of the form [0,[a0,a1,...,ak]]\n",
    "    AllPotentialSides = []\n",
    "    for n in range(C+1,C+m):\n",
    "        \n",
    "        #Generate all partitions of n using integers 1, 2, ..., m\n",
    "        P = Partitions(n,max_part = m).list()\n",
    "        \n",
    "        #Creating all permutations of the integer partitions\n",
    "        for BasePart in P:\n",
    "            MoreParts = Permutations(BasePart) \n",
    "            for x in MoreParts:\n",
    "                AllPotentialSides.append([0,list(x)]) #the exponent is 0 for type 1 sides\n",
    "                \n",
    "       \n",
    "    # Filtered Sides is intialized as a copy of AllPotentialSides.\n",
    "    # We will remove sides from FilteredSides when the are caught by a filter.\n",
    "    FilteredSides = []\n",
    "    for i in AllPotentialSides:\n",
    "        FilteredSides.append(i)\n",
    "    \n",
    "    for L in AllPotentialSides:\n",
    "\n",
    "        #Remove any instances where a0 = C\n",
    "        if L[1][0] == C:\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "            \n",
    "        #Remove any instances where L has ai = a(i+1) for some i = 0, ..., n-2\n",
    "        flag = False\n",
    "        for i in range(len(L[1])-1):\n",
    "            if L[1][i] == L[1][i+1]:\n",
    "                flag = True\n",
    "                break\n",
    "        if flag == True:\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "\n",
    "        #Remove any instances where L contains \"a,1,b\" or \"a,2,b\" since any such instance\n",
    "        #violates the vortex condition for size-1 and size-2 squares\n",
    "        flag = False\n",
    "        for i in range(1,len(L[1])-1):\n",
    "            if (L[1][i] == 1) or (L[1][i] == 2):\n",
    "                flag = True\n",
    "                break\n",
    "        if flag == True:\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "\n",
    "        # The afterhang y must satisfy 0 < y < ak (where ak is the last square)\n",
    "        afterhang = sum(L[1][i] for i in range(len(L[1]))) - C\n",
    "        last_square = L[1][-1]\n",
    "        if afterhang <= 0 or afterhang >= last_square:\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "    \n",
    "    #print(FilteredSides)\n",
    "    \n",
    "    return(FilteredSides)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "23954b89-fcdd-40ca-b9a8-932b32cc4407",
   "metadata": {},
   "outputs": [],
   "source": [
    "Side_Type_i_Generator(4,4)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "81563c01-c568-4749-9605-3d8934eab320",
   "metadata": {},
   "source": [
    "## Side Type 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5deee9f6-2480-4b44-9c5a-0caa1406af1f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Side type 2 (prehang)\n",
    "# Type 2 has the following constraints:\n",
    "\n",
    "# exponent constrait: \n",
    "# 0 < e <= a0 and e is an integer\n",
    "\n",
    "# partition constraint:\n",
    "# Because the first square a0 must overhang, we must have\n",
    "# C + 1 <= sum(ai,(i,0,k)) <= (C + m)\n",
    "# This tells us that we want to find integer partitions of \n",
    "# C+1, C+2, ..., and (C + m) to get the side sequences a0,a1,...,ak \n",
    "\n",
    "# overlap constraint 1:\n",
    "# e = sum(ai,(i,0,k)) - C\n",
    "# This determines the exponent e and we can check against\n",
    "# the exponent constraint to filter out bad partitions a0,a1,...,ak\n",
    "\n",
    "# overlap constraint 2:\n",
    "# sum(ai,(i,1,k)) <= C < sum(ai,(i,0,k))\n",
    "# This can be used to filter out partitions that cannot overlap properly\n",
    "# at the a0 square.\n",
    "\n",
    "# Other filters:\n",
    "# (1) Remove instances where ak = C (violates unilaterality). This needs to happen after the overlap conditions are checked.\n",
    "# (2) Remove instances where ai = a(i+1)\n",
    "# (3) Remove instances where the partition contains \"a,1,b\" or \"a,2,b\" (violates vortex condition for 1- and 2-squares)\n",
    "# (4) Apply overlap conditions as a filter (these require summing so should come last)\n",
    "# (5) There can never be [1,[1,...]] or [2,[2,...]] for types ii or iv (types with prehang (e > 0))\n",
    "\n",
    "def Side_Type_ii_Generator(Center_size,max_size):\n",
    "\n",
    "    C = Center_size\n",
    "    m = max_size\n",
    "\n",
    "    # Using integer partitions to create a list of all potential sides of the form [e,[a0,a1,...,ak]]\n",
    "    # The partition constraint tells us to find partitions of C+1, C+2, ..., and (C + m)\n",
    "    AllPotentialSides = []\n",
    "    for n in range(C+1,C+m+1):\n",
    "        \n",
    "        #Generate all partitions of n using integers 1, 2, ..., m\n",
    "        P = Partitions(n,max_part = m).list()\n",
    "        \n",
    "        #Creating all permutations of the integer partitions\n",
    "        for BasePart in P:\n",
    "            MoreParts = Permutations(BasePart) \n",
    "            \n",
    "            # Creating potential sides by adding eligible exponents\n",
    "            for x in MoreParts:\n",
    "                if n-C <= x[0]:\n",
    "                    AllPotentialSides.append([n-C,list(x)])\n",
    "       \n",
    "    # Filtered Sides is intialized as a copy of AllPotentialSides.\n",
    "    # We will remove sides from FilteredSides when the are caught by a filter.\n",
    "    \n",
    "    FilteredSides = []\n",
    "    for i in AllPotentialSides:\n",
    "        FilteredSides.append(i)\n",
    "    \n",
    "    for L in AllPotentialSides:\n",
    "    \n",
    "        #Remove any instances where L has ai = a(i+1) for some i = 0, ..., n-2\n",
    "        flag = False\n",
    "        for i in range(len(L[1])-1):\n",
    "            if L[1][i] == L[1][i+1]:\n",
    "                flag = True\n",
    "                break\n",
    "        if flag == True:\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "\n",
    "        #Remove any instances where L contains \"a,1,b\" or \"a,2,b\" since any such instance\n",
    "        #violates the vortex condition for size-1 and size-2 squares\n",
    "        flag = False\n",
    "        for i in range(1,len(L[1])-1):\n",
    "            if (L[1][i] == 1) or (L[1][i] == 2):\n",
    "                flag = True\n",
    "                break\n",
    "        if flag == True:\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "\n",
    "        #Remove all double corners of size 1 or 2:\n",
    "        if (L[0] == 1 and L[1][0] == 1) or (L[0] == 2 and L[1][0] == 2):\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "\n",
    "        #Remove any instances in which a0 = e and a1 = C (violates unilaterality)\n",
    "        if len(L[1]) > 1:\n",
    "            if L[0] == L[1][0] and L[1][1] == C:\n",
    "                FilteredSides.remove(L)\n",
    "                continue\n",
    "    \n",
    "    return(FilteredSides)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "efc6b7ae-89c5-4b09-8b02-08e367b15298",
   "metadata": {},
   "outputs": [],
   "source": [
    "Side_Type_ii_Generator(4,4)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8f548f64-a834-485b-80dc-7e3266b9ae64",
   "metadata": {},
   "source": [
    "## Side Type 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ca4204d3-34ae-4708-b49c-3adabd007a83",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Side type 3 (no prehang or afterhang)\n",
    "\n",
    "# exponent constrait: e = 0.\n",
    "\n",
    "# Partition constraint: sum(ai,(i,0,k)) = C\n",
    "\n",
    "def Side_Type_iii_Generator(Center_size,max_size):\n",
    "\n",
    "    C = Center_size\n",
    "    m = max_size\n",
    "\n",
    "    # Using integer partitions to create a list of all potential sides of the form [e,[a0,a1,...,ak]]\n",
    "    # The partition constraint tells us to find partitions of C.\n",
    "    AllPotentialSides = []\n",
    "           \n",
    "    #Generate all partitions of C using integers 1, 2, ..., m\n",
    "    P = Partitions(C,max_part = m).list()\n",
    "        \n",
    "    #Creating all permutations of the integer partitions\n",
    "    for BasePart in P:\n",
    "        MoreParts = Permutations(BasePart) \n",
    "        # Adding exponents\n",
    "        for x in MoreParts:\n",
    "            # The exponent constraint is e = 0\n",
    "            AllPotentialSides.append([0,list(x)])\n",
    "                \n",
    "    # Filtered Sides is intialized as a copy of AllPotentialSides.\n",
    "    # We will remove sides from FilteredSides when they are caught by a filter.\n",
    "    FilteredSides = []\n",
    "    for i in AllPotentialSides:\n",
    "        FilteredSides.append(i)\n",
    "    \n",
    "    for L in AllPotentialSides:\n",
    "\n",
    "        #Remove any instances where a0 = C or ak = C\n",
    "        if L[1][0] == C or L[1][-1] == C:\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "            \n",
    "        #Remove any instances where L has ai = a(i+1) for some i = 0, ..., n-2\n",
    "        flag = False\n",
    "        for i in range(len(L[1])-1):\n",
    "            if L[1][i] == L[1][i+1]:\n",
    "                flag = True\n",
    "                break\n",
    "        if flag == True:\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "\n",
    "        #Remove any instances where L contains \"a,1,b\" or \"a,2,b\" since any such instance\n",
    "        #violates the vortex condition for size-1 and size-2 squares\n",
    "        flag = False\n",
    "        for i in range(1,len(L[1])-1):\n",
    "            if (L[1][i] == 1) or (L[1][i] == 2):\n",
    "                flag = True\n",
    "                break\n",
    "        if flag == True:\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "    \n",
    "    return(FilteredSides)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4e05d99d-6265-4dd5-8c22-56b21a0f3e47",
   "metadata": {},
   "outputs": [],
   "source": [
    "Side_Type_iii_Generator(4,4)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "914c0b30-dd22-49aa-9044-36d0eb37b390",
   "metadata": {},
   "source": [
    "## Side Type 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d61b415d-39df-4a4b-bd2d-8ab2f7f45882",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Side type iv (doublehang)\n",
    "# Type iv has the following constraints:\n",
    "\n",
    "# exponent constrait: 0 < e <= a0. In certain special cases e may be a continuous parameter,\n",
    "# and we get a \"faulty side\", but most times it must be an integer due to geometric constraints. \n",
    "# This code does not address faulty sides.\n",
    "\n",
    "# partition constraint:\n",
    "# Both a0 and ak must overhang.\n",
    "# The overhang of a0 can be as much as m.\n",
    "# The overhang of ak can be as much as m-1.\n",
    "# C + 2 <= sum(ai,(i,0,k)) <= (C + 2m - 1)\n",
    "# This tells us that we want to find integer partitions of \n",
    "# C+2, C+3, ..., and (C + 2m - 1) to get the side sequences a0,a1,...,ak \n",
    "\n",
    "# Overlap constraints\n",
    "# The last square ak must overhang but not align with the corner.\n",
    "# This gives rise to the following:\n",
    "# sum(ai,(i,0,k-1)) - e < C < sum(ai,(i,0,k)) - e\n",
    "# This will serve as a filter on partitions together with e.\n",
    "\n",
    "# Filters\n",
    "# There can never be [1,[1,...]] or [2,[2,...]] for types ii or iv (types with prehang (e > 0))\n",
    "\n",
    "def Side_Type_iv_Generator(Center_size,max_size):\n",
    "\n",
    "    C = Center_size\n",
    "    m = max_size\n",
    "\n",
    "    # Using integer partitions to create a list of all potential sides of the form [e,[a0,a1,...,ak]]\n",
    "    # The partition constraint tells us to find partitions of C+2, C+3, ..., and (C + 2m - 1)\n",
    "    AllPotentialSides = []\n",
    "    for n in range(C + 2 , C + 2*m):\n",
    "        \n",
    "        #Generate all partitions of n using integers 1, 2, ..., m\n",
    "        P = Partitions(n,max_part = m).list()\n",
    "        \n",
    "        #Creating all permutations of the integer partitions\n",
    "        for BasePart in P:\n",
    "            MoreParts = Permutations(BasePart) \n",
    "            \n",
    "            # Adding integer exponents\n",
    "            for x in MoreParts:\n",
    "                # The exponent constraint is 0 < e <= a0 and e is an integer\n",
    "                a0 = x[0]\n",
    "                for e in range(1,a0+1):\n",
    "                    AllPotentialSides.append([e,list(x)])\n",
    "                \n",
    "       \n",
    "    # Filtered Sides is intialized as a copy of AllPotentialSides.\n",
    "    # We will remove sides from FilteredSides when the are caught by a filter.\n",
    "    FilteredSides = []\n",
    "    for i in AllPotentialSides:\n",
    "        FilteredSides.append(i)\n",
    "    \n",
    "    for L in AllPotentialSides:\n",
    "\n",
    "        #Remove any instances where L has ai = a(i+1) for some i = 0, ..., n-2\n",
    "        flag = False\n",
    "        for i in range(len(L[1])-1):\n",
    "            if L[1][i] == L[1][i+1]:\n",
    "                flag = True\n",
    "                break\n",
    "        if flag == True:\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "\n",
    "        #Remove any instances where L contains \"a,1,b\" or \"a,2,b\" since any such instance\n",
    "        #violates the vortex condition for size-1 and size-2 squares\n",
    "        flag = False\n",
    "        for i in range(1,len(L[1])-1):\n",
    "            if (L[1][i] == 1) or (L[1][i] == 2):\n",
    "                flag = True\n",
    "                break\n",
    "        if flag == True:\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "\n",
    "        #Remove all double corners of size 1 or 2:\n",
    "        if (L[0] == 1 and L[1][0] == 1) or (L[0] == 2 and L[1][0] == 2):\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "\n",
    "        #Remove any instances in which a0 = e and a1 = C (violates unilaterality)\n",
    "        if len(L[1]) > 1:\n",
    "            if L[0] == L[1][0] and L[1][1] == C:\n",
    "                FilteredSides.remove(L)\n",
    "                continue\n",
    "\n",
    "\n",
    "        # The afterhang y must satisfy 0 < y < ak (where ak is the last square)\n",
    "        afterhang = sum(L[1][i] for i in range(len(L[1]))) - L[0] - C\n",
    "        last_square = L[1][-1]\n",
    "        if afterhang <= 0 or afterhang >= last_square:\n",
    "            FilteredSides.remove(L)\n",
    "            continue\n",
    "    \n",
    "    return(FilteredSides)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "caf2934c-0236-433c-9e81-094a13de4cca",
   "metadata": {},
   "outputs": [],
   "source": [
    "Side_Type_iv_Generator(3,4)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4383cfed-34f0-4836-8124-ca8669b3cf53",
   "metadata": {
    "jp-MarkdownHeadingCollapsed": true
   },
   "source": [
    "# Corona Filters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "54a1300c-472c-4933-bd1c-1342f5a230d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Uni_Glue checks if unilaterality is violated where the end square of one side meets the beginning square of the next side\n",
    "# Note: Such a unilaterality violation can only occur at double corners.\n",
    "# If the coronal violates unilaterality at one of these places, Uni_Glue returns True\n",
    "def Uni_Glue(Cor):\n",
    "    flag = False\n",
    "    if (Cor[0][1][-1] == Cor[1][1][0] and Cor[1][0] == Cor[1][1][0]) or (Cor[1][1][-1] == Cor[2][1][0] and Cor[2][0] == Cor[2][1][0]) or (Cor[2][1][-1] == Cor[3][1][0] and Cor[3][0] == Cor[3][1][0]) or  (Cor[3][1][-1] == Cor[0][1][0] and Cor[0][0] == Cor[0][1][0]):\n",
    "        flag = True\n",
    "    return(flag)  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "967b068f-ffa8-468c-8224-940d6f2f09e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Vortex-Overhang Filter\n",
    "# This filter will make sure that when there is a 1-square or 2-square (which are vortices)\n",
    "# at the beginning or end of a side, the vortex condition is not violated\n",
    "# where the 1-square or 2-square meets the tile on the preceeding/next side.\n",
    "# Filter will come in two cases: Prehang and Posthang.\n",
    "    # Prehang:\n",
    "    # Let dn be the last square of the preceeding side, a0 = first square of current side\n",
    "    # If dn = 1 or dn = 2, we must have e <= dn\n",
    "    # Special case: if dn = 2 and e = 1, then you have to make sure that a0 != 2 as well\n",
    "\n",
    "    # Afterhang:\n",
    "    # Let a be the amount of afterhang: a = sum(ai,(i,0,k)) - (C+e)\n",
    "    # Let b0 be the first square of the next side, an = last square of current side\n",
    "    # If b0 = 1 or 2, we must have a <= b0\n",
    "    # Special case: if b0 = 2 and a = 1, then you must make sure that an != 2 as well\n",
    "\n",
    "def Vortex_Overhang(Cor,center_size):\n",
    "\n",
    "    C = center_size\n",
    "    \n",
    "    for i in range(4):\n",
    "        \n",
    "        cur_side = Cor[i]\n",
    "        prev_side = Cor[i-1]\n",
    "        next_side = Cor[(i+1)%4]\n",
    "\n",
    "        prev_side_length = len(prev_side[1])\n",
    "        cur_side_length = len(cur_side[1])\n",
    "\n",
    "        #Checking Prehang for vortex violation of size 1 or 2 squares:\n",
    "\n",
    "        first_square = cur_side[1][0]\n",
    "        prev_square = prev_side[1][prev_side_length - 1]\n",
    "        prehang = cur_side[0]\n",
    "        \n",
    "        if (prev_square == 1 and prehang > 1):\n",
    "            return(True)\n",
    "        if (prev_square == 2 and prehang > 2):\n",
    "            return(True)\n",
    "        if (C != 1 and prehang == 1 and first_square == 2 and prev_square != 1):\n",
    "            return(True)\n",
    "\n",
    "        # Checking Afterhang for vortex violation of size 1 or 2 squares:\n",
    "\n",
    "        last_square = cur_side[1][cur_side_length - 1]\n",
    "        next_square = next_side[1][0]\n",
    "        afterhang = sum(cur_side[1][j] for j in range(0,cur_side_length)) - C - prehang\n",
    "        \n",
    "        if (next_square == 1 and afterhang > 1):\n",
    "            return(True)\n",
    "        if (next_square == 2 and afterhang > 2):\n",
    "            return(True)\n",
    "        if (C != 1 and afterhang == 1 and last_square == 2 and next_square != 1):\n",
    "            return(True)\n",
    "    \n",
    "    # If it made it this far without returning True, there are no overhang vortex violations\n",
    "    # so return False\n",
    "    return(False)\n",
    "            \n",
    "            \n",
    "            \n",
    "\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c0527436-1eeb-47b8-9dce-13c08a5018d1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Check to Corona2 is really just Corona1 rotated 90 degrees clockwise\n",
    "\n",
    "def Rot_90_Filter(Corona1,Corona2):\n",
    "    C1 = list(Corona1)\n",
    "    C2 = list(Corona2)\n",
    "\n",
    "    if C1[0] == C2[1] and C1[1] == C2[2] and C1[2] == C2[3] and C1[3] == C2[0]:\n",
    "        return True\n",
    "    else:\n",
    "        return False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5c208254-ae7f-49c4-8277-cf7500fdf04c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Check to Corona2 is really just Corona1 rotated 180 degrees clockwise\n",
    "\n",
    "def Rot_180_Filter(Corona1,Corona2):\n",
    "    C1 = list(Corona1)\n",
    "    C2 = list(Corona2)\n",
    "\n",
    "    if C1[0] == C2[2] and C1[1] == C2[3] and C1[2] == C2[0] and C1[3] == C2[1]:\n",
    "        return True\n",
    "    else:\n",
    "        return False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "28b096f5-6043-4d6d-b1e7-56f5d4a09b55",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Check to Corona2 is really just Corona1 rotated 270 degrees clockwise\n",
    "\n",
    "def Rot_270_Filter(Corona1,Corona2):\n",
    "    C1 = list(Corona1)\n",
    "    C2 = list(Corona2)\n",
    "\n",
    "    if C1[0] == C2[3] and C1[1] == C2[0] and C1[2] == C2[1] and C1[3] == C2[2]:\n",
    "        return True\n",
    "    else:\n",
    "        return False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "42d84dd8-6857-405c-88f5-919d26e5c667",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Check if Corona2 is really just Corona1 reflected over the vertical\n",
    "# This filter only applies to Archetype 9\n",
    "\n",
    "def Refl_V_Filter(Corona1,Corona2,center_size):\n",
    "    C1 = list(Corona1)\n",
    "    C2 = list(Corona2)\n",
    "    C = center_size\n",
    "\n",
    "    C1_top_afterhang = sum(C1[0][1][j] for j in range(0,len(C1[0][1]))) - C - C1[0][0]\n",
    "    C1_bot_afterhang = sum(C1[2][1][j] for j in range(0,len(C1[2][1]))) - C - C1[2][0]\n",
    "\n",
    "    #Creating a copy of Corona1 flipped over the vertical\n",
    "    C1_flip = [[C1_top_afterhang,list(reversed(C1[0][1]))],[0,list(reversed(C1[3][1]))],[C1_bot_afterhang,list(reversed(C1[2][1]))],[0,list(reversed(C1[1][1]))]]\n",
    "    \n",
    "    if C1_flip == C2:\n",
    "        return True\n",
    "    else:\n",
    "        return False  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "65f3d17d-3b8d-4421-a5c9-36bc8dc3e53f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Check if Corona2 is really just Corona1 reflected over the horizontal\n",
    "# This filter only applies to Archetype 8\n",
    "\n",
    "def Refl_H_Filter(Corona1,Corona2,center_size):\n",
    "    C1 = list(Corona1)\n",
    "    C2 = list(Corona2)\n",
    "    C = center_size\n",
    "\n",
    "    C1_top_afterhang = sum(C1[0][1][j] for j in range(0,len(C1[0][1]))) - C - C1[0][0]\n",
    "    C1_left_afterhang = sum(C1[3][1][j] for j in range(0,len(C1[3][1]))) - C - C1[3][0]\n",
    "\n",
    "    #Creating a copy of Corona1 flipped over the horizontal\n",
    "    C1_flip = [[0,list(reversed(C1[2][1]))],[0,list(reversed(C1[1][1]))],[C1_top_afterhang,list(reversed(C1[0][1]))],[C1_left_afterhang,list(reversed(C1[3][1]))]]\n",
    "    \n",
    "    if C1_flip == C2:\n",
    "        return True\n",
    "    else:\n",
    "        return False  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7446f7a1-75b2-44a1-be61-8b2d1f4790c0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Check if Corona2 is really just Corona1 reflected over the diagonal of negative slope\n",
    "# This filter only applies to Archetype 1 and only occurs when n > 4\n",
    "\n",
    "def Refl_D_Filter(Corona1,Corona2,center_size):\n",
    "    C1 = list(Corona1)\n",
    "    C2 = list(Corona2)\n",
    "    C = center_size\n",
    "\n",
    "    C1_bot_afterhang = sum(C1[2][1][j] for j in range(0,len(C1[2][1]))) - C - C1[2][0]\n",
    "\n",
    "    new_top = list(reversed(C1[3][1]))\n",
    "    new_top.insert(0,C1[0][0])\n",
    "\n",
    "    new_right = list(reversed(C1[2][1]))\n",
    "    new_right.pop()\n",
    "\n",
    "    new_bot = list(reversed(C1[1][1]))\n",
    "    new_bot.insert(0,C1[2][0])\n",
    "\n",
    "    new_left = list(reversed(C1[0][1]))\n",
    "    new_left.pop()\n",
    "\n",
    "    C1_flip = [[C1[0][0],new_top],[C1_bot_afterhang,new_right],[C1[2][0],new_bot],[0,new_left]]\n",
    "    \n",
    "    if C1_flip == C2:\n",
    "        return True\n",
    "    else:\n",
    "        return False  "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "861bf87f-b7ca-4728-a53e-f221ffebcb19",
   "metadata": {
    "jp-MarkdownHeadingCollapsed": true
   },
   "source": [
    "# Generating Coronas by Archetype"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bd2aef5e-c4ff-486f-b9a9-c75ca390d6e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# The 15 Archetypes for coronas based on how edges around the center tile extend outward:\n",
    "# These will be described by a quadruple of side types (top side, right side, bottom side, left side)\n",
    "# We will number the archetypes 0,1,...,14\n",
    "# Note: Types 10-14 (types having adjacent \"double corners\") cannot appear in a UE-n tiling for n < 7\n",
    "# Note: A double corner at the beginning of a side will be denoted with an asterisk *\n",
    "\n",
    "# Reminder:\n",
    "    # i = afterhang side type\n",
    "    # ii = prehang side type\n",
    "    # iii = nohang side type\n",
    "    # iv = doublehang side type\n",
    "\n",
    "# Type 1: (iv*,iii,iv*,iii)\n",
    "# Type 2: (ii*,ii,iv*,iii)\n",
    "# Type 3: (ii*,ii,ii,ii)\n",
    "# Type 4: (iv*,iii,ii,ii)\n",
    "# Type 5: (ii*,iv,iii,ii)\n",
    "\n",
    "# Type 6: (ii*,ii,iv,iii)\n",
    "# Type 7: (ii,ii,ii,ii)\n",
    "# Type 8: (i,iii,iv,i)\n",
    "# Type 9: (i,iii,ii,iv)\n",
    "# Type 10: (iv,iii,iv,iii)\n",
    "\n",
    "# Type 11: (ii*,ii*,ii*,ii*)\n",
    "# Type 12: (ii*,ii*,ii,ii*)\n",
    "# Type 13: (ii*,ii*,iv,iii)\n",
    "# Type 14: (ii*,iv*,iii,ii)\n",
    "# Type 15: (ii*,ii*,ii,ii)\n",
    "\n",
    "def Corona_Generator(Center_size,max_size):\n",
    "\n",
    "    C = Center_size\n",
    "    m = max_size\n",
    "\n",
    "    # Creating all side types (i - iv)\n",
    "    S1 = Side_Type_i_Generator(C,m)\n",
    "    S2 = Side_Type_ii_Generator(C,m)\n",
    "    S3 = Side_Type_iii_Generator(C,m)\n",
    "    S4 = Side_Type_iv_Generator(C,m)\n",
    "\n",
    "    # Separating each side types into those whose leading square creates\n",
    "    # a double corner and those that do not\n",
    "    S1_Double = []\n",
    "    S1_Single = []\n",
    "    S2_Double = []\n",
    "    S2_Single = []\n",
    "    S3_Double = []\n",
    "    S3_Single = []\n",
    "    S4_Double = []\n",
    "    S4_Single = []\n",
    "\n",
    "    for S in S1:\n",
    "        if S[0] == S[1][0]:\n",
    "            S1_Double.append(S)\n",
    "        else:\n",
    "            S1_Single.append(S)\n",
    "\n",
    "    for S in S2:\n",
    "        if S[0] == S[1][0]:\n",
    "            S2_Double.append(S)\n",
    "        else:\n",
    "            S2_Single.append(S)\n",
    "\n",
    "    for S in S3:\n",
    "        if S[0] == S[1][0]:\n",
    "            S3_Double.append(S)\n",
    "        else:\n",
    "            S3_Single.append(S)\n",
    "\n",
    "    for S in S4:\n",
    "        if S[0] == S[1][0]:\n",
    "            S4_Double.append(S)\n",
    "        else:\n",
    "            S4_Single.append(S)\n",
    "    \n",
    "    \n",
    "    # Type 1: (iv*,iii,iv*,iii)\n",
    "    # Using T0, T1, etc. below but understand that T0 corresponds to Type 1, T1 corresponds to Type 2, etc., so that counting starts at 0\n",
    "    T0_Coronas_All = list(it.product(S4_Double,S3_Single,S4_Double,S3_Single))\n",
    "    T0_Coronas_Filtered = []\n",
    "    \n",
    "    for Cor in T0_Coronas_All:\n",
    "\n",
    "        if Uni_Glue(Cor) == True:\n",
    "            continue\n",
    "            \n",
    "        if Vortex_Overhang(Cor,C) == True:\n",
    "            continue\n",
    "\n",
    "        T0_Coronas_Filtered.append(list(Cor))\n",
    "\n",
    "    #Getting rid of 180-degree rotationally symmetric copies\n",
    "    T0_Rot180_Filtered = []\n",
    "    for Cor in T0_Coronas_Filtered:\n",
    "        T0_Rot180_Filtered.append(Cor)\n",
    "    \n",
    "    for i in range(len(T0_Coronas_Filtered)):\n",
    "        for j in range(i+1,len(T0_Coronas_Filtered)):\n",
    "            if Rot_180_Filter(T0_Coronas_Filtered[i],T0_Coronas_Filtered[j]) == True:\n",
    "                T0_Rot180_Filtered.remove(T0_Coronas_Filtered[j])\n",
    "        \n",
    " \n",
    "    # Type 2: (ii*,ii,iv*,iii)\n",
    "    T1_Coronas_All = list(it.product(S2_Double,S2_Single,S4_Double,S3_Single))\n",
    "    T1_Coronas_Filtered = []\n",
    "    \n",
    "    for Cor in T1_Coronas_All:\n",
    "        if Uni_Glue(Cor) == True:\n",
    "            continue\n",
    "        if Vortex_Overhang(Cor,C) == True:\n",
    "            continue\n",
    "\n",
    "        T1_Coronas_Filtered.append(list(Cor))\n",
    "\n",
    "    #Getting rid of coronas that are reflections over the diagonal of negative slope of a previous corona\n",
    "    T1_Refl_D_Filtered = list(T1_Coronas_Filtered)\n",
    "    \n",
    "    for i in range(len(T1_Coronas_Filtered)):\n",
    "        for j in range(i+1,len(T1_Coronas_Filtered)):\n",
    "            if Refl_D_Filter(T1_Coronas_Filtered[i],T1_Coronas_Filtered[j],C) == True:\n",
    "                T1_Refl_D_Filtered.remove(T1_Coronas_Filtered[j])\n",
    "            \n",
    " \n",
    "    # Type 3: (ii*,ii,ii,ii)\n",
    "    T2_Coronas_All = list(it.product(S2_Double,S2_Single,S2_Single,S2_Single))\n",
    "    T2_Coronas_Filtered = []\n",
    "    \n",
    "    for Cor in T2_Coronas_All:\n",
    "        if Uni_Glue(Cor) == True:\n",
    "            continue\n",
    "        if Vortex_Overhang(Cor,C) == True:\n",
    "            continue\n",
    "\n",
    "        T2_Coronas_Filtered.append(list(Cor))\n",
    " \n",
    "    \n",
    "    # Type 4: (iv*,iii,ii,ii)\n",
    "    T3_Coronas_All = list(it.product(S4_Double,S3_Single,S2_Single,S2_Single))\n",
    "    T3_Coronas_Filtered = []\n",
    "    \n",
    "    for Cor in T3_Coronas_All:\n",
    "        if Uni_Glue(Cor) == True:\n",
    "            continue\n",
    "        if Vortex_Overhang(Cor,C) == True:\n",
    "            continue\n",
    "\n",
    "        T3_Coronas_Filtered.append(list(Cor))\n",
    "\n",
    "    \n",
    "    # Type 5: (ii*,iv,iii,ii)\n",
    "    T4_Coronas_All = list(it.product(S2_Double,S4_Single,S3_Single,S2_Single))\n",
    "    T4_Coronas_Filtered = []\n",
    "    \n",
    "    for Cor in T4_Coronas_All:\n",
    "        if Uni_Glue(Cor) == True:\n",
    "            continue\n",
    "        if Vortex_Overhang(Cor,C) == True:\n",
    "            continue\n",
    "\n",
    "        T4_Coronas_Filtered.append(list(Cor))\n",
    " \n",
    "    \n",
    "    # Type 6: (ii*,ii,iv,iii)\n",
    "    T5_Coronas_All = list(it.product(S2_Double,S2_Single,S4_Single,S3_Single))\n",
    "    T5_Coronas_Filtered = []\n",
    "    \n",
    "    for Cor in T5_Coronas_All:\n",
    "        if Uni_Glue(Cor) == True:\n",
    "            continue\n",
    "        if Vortex_Overhang(Cor,C) == True:\n",
    "            continue\n",
    "\n",
    "        T5_Coronas_Filtered.append(list(Cor))\n",
    "    \n",
    "    #-----------------------\n",
    "\n",
    "    \n",
    "    # Type 7: (ii,ii,ii,ii)\n",
    "    T6_Coronas_All = list(it.product(S2_Single,S2_Single,S2_Single,S2_Single))\n",
    "    T6_Coronas_Filtered = []\n",
    "\n",
    "    for Cor in T6_Coronas_All:\n",
    "        if Vortex_Overhang(Cor,C) == True:\n",
    "            continue\n",
    "\n",
    "        T6_Coronas_Filtered.append(list(Cor))\n",
    "\n",
    "    #Getting rid of all rotationally symmetric copies\n",
    "    T6_Rot90_Filtered = list(T6_Coronas_Filtered)\n",
    "    \n",
    "    for i in range(len(T6_Coronas_Filtered)):\n",
    "        for j in range(i+1,len(T6_Coronas_Filtered)):\n",
    "            if Rot_90_Filter(T6_Coronas_Filtered[i],T6_Coronas_Filtered[j]):\n",
    "                T6_Rot90_Filtered.remove(T6_Coronas_Filtered[j])\n",
    "\n",
    "    T6_Rot180_Filtered = list(T6_Rot90_Filtered)\n",
    "\n",
    "    for i in range(len(T6_Rot90_Filtered)):\n",
    "        for j in range(i+1,len(T6_Rot90_Filtered)):\n",
    "            if Rot_180_Filter(T6_Rot90_Filtered[i],T6_Rot90_Filtered[j]):\n",
    "                T6_Rot180_Filtered.remove(T6_Rot90_Filtered[j])\n",
    "\n",
    "    T6_Rot270_Filtered = list(T6_Rot180_Filtered)\n",
    "\n",
    "    for i in range(len(T6_Rot180_Filtered)):\n",
    "        for j in range(i+1,len(T6_Rot180_Filtered)):\n",
    "            if Rot_270_Filter(T6_Rot180_Filtered[i],T6_Rot180_Filtered[j]):\n",
    "                T6_Rot270_Filtered.remove(T6_Rot180_Filtered[j])\n",
    " \n",
    "    \n",
    "    # Type 8: (i,iii,iv,i)\n",
    "    T7_Coronas_All = list(it.product(S1_Single,S3_Single,S4_Single,S1_Single))\n",
    "    T7_Coronas_Filtered = []\n",
    "\n",
    "    for Cor in T7_Coronas_All:\n",
    "        if Vortex_Overhang(Cor,C) == True:\n",
    "            continue\n",
    "\n",
    "        T7_Coronas_Filtered.append(list(Cor))\n",
    "   \n",
    "    \n",
    "    # Type 9: (i,iii,ii,iv)\n",
    "    T8_Coronas_All = list(it.product(S1_Single,S3_Single,S2_Single,S4_Single))\n",
    "    T8_Coronas_Filtered = []\n",
    "\n",
    "    for Cor in T8_Coronas_All:\n",
    "        if Vortex_Overhang(Cor,C) == True:\n",
    "            continue\n",
    "\n",
    "        T8_Coronas_Filtered.append(list(Cor))\n",
    "\n",
    "    #Getting rid of coronas that are reflections over the horizontal of a previous corona\n",
    "    T8_Refl_H_Filtered = list(T8_Coronas_Filtered)\n",
    "        \n",
    "    for i in range(len(T8_Coronas_Filtered)):\n",
    "        for j in range(i+1,len(T8_Coronas_Filtered)):\n",
    "            if Refl_H_Filter(T8_Coronas_Filtered[i],T8_Coronas_Filtered[j],C) == True:\n",
    "                T8_Refl_H_Filtered.remove(T8_Coronas_Filtered[j])\n",
    " \n",
    "    \n",
    "    # Type 10: (iv,iii,iv,iii)\n",
    "    T9_Coronas_All = list(it.product(S4_Single,S3_Single,S4_Single,S3_Single))\n",
    "    T9_Coronas_Filtered = []\n",
    "\n",
    "    for Cor in T9_Coronas_All:\n",
    "        if Vortex_Overhang(Cor,C) == True:\n",
    "            continue\n",
    "\n",
    "        T9_Coronas_Filtered.append(list(Cor))\n",
    "        \n",
    "\n",
    "    #Getting rid of coronas that are reflections over the vertical and 180-degree rotatations of a previous corona\n",
    "    T9_Refl_V_Filtered = list(T9_Coronas_Filtered)\n",
    "    \n",
    "    for i in range(len(T9_Coronas_Filtered)):\n",
    "        for j in range(i+1,len(T9_Coronas_Filtered)):\n",
    "            if Refl_V_Filter(T9_Coronas_Filtered[i],T9_Coronas_Filtered[j],C) == True:\n",
    "                T9_Refl_V_Filtered.remove(T9_Coronas_Filtered[j])\n",
    "\n",
    "    T9_Rot180_Filtered = list(T9_Refl_V_Filtered)\n",
    "\n",
    "    for i in range(len(T9_Refl_V_Filtered)):\n",
    "        for j in range(i+1,len(T9_Refl_V_Filtered)):\n",
    "            if Rot_180_Filter(T9_Refl_V_Filtered[i],T9_Refl_V_Filtered[j]) == True:\n",
    "                T9_Rot180_Filtered.remove(T9_Refl_V_Filtered[j])\n",
    "\n",
    "    # All_Coronas just contains coronas of Archetypes 1-9. If generating coronas for center size >= 7, Archetypes 10-15 should be included above.\n",
    "    All_Coronas = [T0_Rot180_Filtered,T1_Refl_D_Filtered,T2_Coronas_Filtered,T3_Coronas_Filtered,T4_Coronas_Filtered,T5_Coronas_Filtered,T6_Rot270_Filtered,T7_Coronas_Filtered,T8_Refl_H_Filtered,T9_Rot180_Filtered]\n",
    "\n",
    "    # The data type for a corona will be: [ center_size, archetype, [top_side, right_side, bottom_side, left_side] ]\n",
    "    # All_Coronas_Amended should be lengthed if Archetypes 10-14 are added later\n",
    "    All_Coronas_Amended = [[],[],[],[],[],[],[],[],[],[]]\n",
    "    \n",
    "    for i in range(len(All_Coronas)):\n",
    "        for j in All_Coronas[i]:\n",
    "            All_Coronas_Amended[i].append([C,i,j])\n",
    "    \n",
    "    return(All_Coronas_Amended)\n",
    "\n",
    "    \n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6a4e8eb7-89dc-498d-a7fe-4a3e30a47592",
   "metadata": {},
   "source": [
    "## Generating Coronas for each size."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4033c7f1-ba03-433c-bea2-85dad04bff27",
   "metadata": {},
   "source": [
    "### Generating 1-Coronas (max size square = 4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "93f7a82b-5f6e-4aea-9512-fce69be809a3",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "center_size = 1\n",
    "max_size = 4\n",
    "Cors1 = Corona_Generator(center_size,max_size)\n",
    "FlatCors1 = Cors1[0]+Cors1[1]+Cors1[2]+Cors1[3]+Cors1[4]+Cors1[5]+Cors1[6]+Cors1[7]+Cors1[8]+Cors1[9]\n",
    "\n",
    "print(\"Total number of 1-coronas: \",len(FlatCors1))\n",
    "#for j in range(10):\n",
    "#    print(\"\\nTotal number of Type\",j,\"1-coronas = \",len(Cors1[j]))\n",
    "#    for i in Cors1[j]:\n",
    "#        print(i)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b2cb7669-33d6-403d-b79d-0414838899cb",
   "metadata": {},
   "source": [
    "### Generating 2-Coronas (max size square = 4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a87131bf-3251-432f-a7c6-b42bd489185d",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "center_size = 2\n",
    "max_size = 4\n",
    "Cors2 = Corona_Generator(center_size,max_size)\n",
    "FlatCors2 = Cors2[0]+Cors2[1]+Cors2[2]+Cors2[3]+Cors2[4]+Cors2[5]+Cors2[6]+Cors2[7]+Cors2[8]+Cors2[9]\n",
    "\n",
    "print(\"Total number of 2-coronas: \",len(FlatCors2))\n",
    "#for j in range(10):\n",
    "#    print(\"\\nTotal number of Type\",j,\"2-coronas = \",len(Cors2[j]))\n",
    "#    for i in Cors2[j]:\n",
    "#        print(i)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b687f074-acb1-48e3-96ab-04d6436be984",
   "metadata": {},
   "source": [
    "### Generating 3-Coronas (max size square = 4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e4cbdbff-113f-4e1f-8405-dd906b495aa8",
   "metadata": {},
   "outputs": [],
   "source": [
    "center_size = 3\n",
    "max_size = 4\n",
    "Cors3 = Corona_Generator(center_size,max_size)\n",
    "FlatCors3 = Cors3[0]+Cors3[1]+Cors3[2]+Cors3[3]+Cors3[4]+Cors3[5]+Cors3[6]+Cors3[7]+Cors3[8]+Cors3[9]\n",
    "\n",
    "print(\"Total number of 3-coronas: \",len(FlatCors3))\n",
    "#for j in range(10):\n",
    "#    print(\"\\nTotal number of Type\",j,\"3-coronas = \",len(Cors3[j]))\n",
    "#    for i in Cors3[j]:\n",
    "#        print(i)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e8b64b13-cd36-46cb-af03-7d3ac5a55654",
   "metadata": {},
   "source": [
    "### Generating 4-Coronas (max size square = 4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5a7c687c-6139-425d-a207-e74933bf3ffa",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "center_size = 4\n",
    "max_size = 4\n",
    "Cors4 = Corona_Generator(center_size,max_size)\n",
    "FlatCors4 = Cors4[0]+Cors4[1]+Cors4[2]+Cors4[3]+Cors4[4]+Cors4[5]+Cors4[6]+Cors4[7]+Cors4[8]+Cors4[9]\n",
    "\n",
    "print(\"Total number of 4-coronas: \",len(FlatCors4))\n",
    "#for j in range(10):\n",
    "#    print(\"\\nTotal number of Type\",j,\"4-coronas = \",len(Cors4[j]))\n",
    "#    for i in Cors4[j]:\n",
    "#        print(i)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cd3567c6-6f64-4155-8b20-122751ef870a",
   "metadata": {},
   "source": [
    "## Combining the 1-, 2-, 3-, and 4-coronas into a single list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3d976dfc-8a26-4315-91f6-96e58b07c476",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Warning: If you run this for max_size = 5 from above, it will crash becaue the output is too big (about 5.9 trillion!).\n",
    "\n",
    "All_Pot_Tilings = list(it.product(FlatCors1,FlatCors2,FlatCors3,FlatCors4))\n",
    "print(\"len(All_Pot_Tilings) = \",len(All_Pot_Tilings))\n",
    "\n",
    "# If you want to just produce a specific range of the corona tuples, you can do this:\n",
    "#Some_Pot_Tilings = All_Pot_Tilings[4260000:4260100]\n",
    "Some_Pot_Tilings = All_Pot_Tilings\n",
    "\n",
    "print(\"len(Some_Pot_Tilings) = \",len(Some_Pot_Tilings))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "54f49e02-84b2-4166-aaf7-22fc3dfe1253",
   "metadata": {},
   "source": [
    "## Drawing coronas"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f3947eac-aac2-4beb-b0bc-c5bf309193c1",
   "metadata": {
    "jp-MarkdownHeadingCollapsed": true
   },
   "source": [
    "### Defining Drawing Functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ea1b9ae9-c1ce-45d1-8f83-e0aa9ee378a3",
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_sq_top(size,llc):\n",
    "    p = polygon([[llc[0],llc[1]],\n",
    "                 [llc[0]+size,llc[1]],\n",
    "                 [llc[0]+size,llc[1]+size],\n",
    "                 [llc[0],llc[1]+size]],\n",
    "                fill=false,rgbcolor=(0,0,0),aspect_ratio=1,axes=false)\n",
    "    t = text(size,(llc[0]+0.5*size,llc[1]+0.5*size),fontsize=10)\n",
    "\n",
    "    return p+t\n",
    "\n",
    "def draw_sq_bottom(size, urc):\n",
    "    p = polygon([[urc[0],urc[1]],\n",
    "                 [urc[0],urc[1]-size],\n",
    "                 [urc[0]-size,urc[1]-size],\n",
    "                 [urc[0]-size,urc[1]]],\n",
    "                fill=false,rgbcolor=(0,0,0),aspect_ratio=1,axes=false)\n",
    "    t = text(size,(urc[0]-0.5*size,urc[1]-0.5*size),fontsize=10)\n",
    "\n",
    "    return p+t\n",
    "\n",
    "def draw_sq_right(size,ulc):\n",
    "    p = polygon([[ulc[0],ulc[1]],\n",
    "                 [ulc[0]+size,ulc[1]],\n",
    "                 [ulc[0]+size,ulc[1]-size],\n",
    "                 [ulc[0],ulc[1]-size]],\n",
    "                fill=false,rgbcolor=(0,0,0),aspect_ratio=1,axes=false)\n",
    "    t = text(size,(ulc[0]+0.5*size,ulc[1]-0.5*size),fontsize=10)\n",
    "    return p+t\n",
    "\n",
    "def draw_sq_left(size,lrc):    \n",
    "    p = polygon([[lrc[0],lrc[1]],\n",
    "                 [lrc[0]-size,lrc[1]],\n",
    "                 [lrc[0]-size,lrc[1]+size],\n",
    "                 [lrc[0],lrc[1]+size]],\n",
    "                fill=false,rgbcolor=(0,0,0),aspect_ratio=1,axes=false)\n",
    "    t = text(size,(lrc[0]-0.5*size,lrc[1]+0.5*size),fontsize=10)\n",
    "    return p+t"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0b9a596b-3318-4ce5-9efb-b017785a880f",
   "metadata": {},
   "outputs": [],
   "source": [
    "#data_type_for_coronas: [center_size, archetype, [ x0, [a1,a2,...]], [ x1, [b1,b2,...]], [ x2, [c1,c2,...]], [ x3, [d1,d2,...]]] \n",
    "\n",
    "def draw_corona(center_size,corona_sig):\n",
    "    corona = Graphics()\n",
    "    #Drawing the center square\n",
    "    corona += draw_sq_top(center_size,[0,0])\n",
    "\n",
    "    C = corona_sig\n",
    "    \n",
    "    x0 = C[0][0]\n",
    "    cur_pos = [-x0,center_size]\n",
    "    for i in C[0][1]:\n",
    "        corona += draw_sq_top(i,cur_pos)\n",
    "        cur_pos[0]+=i\n",
    "\n",
    "    x1=C[1][0]\n",
    "    cur_pos = [center_size,center_size+x1]\n",
    "    for i in C[1][1]:\n",
    "        corona += draw_sq_right(i,cur_pos)\n",
    "        cur_pos[1]-=i\n",
    "\n",
    "    x2=C[2][0]\n",
    "    cur_pos = [center_size + x2,0]\n",
    "    for i in C[2][1]:\n",
    "        corona += draw_sq_bottom(i,cur_pos)\n",
    "        cur_pos[0]-=i\n",
    "\n",
    "    x3=C[3][0]\n",
    "    cur_pos = [0,-x3]\n",
    "    for i in C[3][1]:\n",
    "        corona += draw_sq_left(i,cur_pos)\n",
    "        cur_pos[1]+=i\n",
    "\n",
    "    return(corona)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "54854ec3-32da-4aa1-bc91-4f333d32de1c",
   "metadata": {},
   "source": [
    "### Producing Pictures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a4ba07fe-1053-4220-af5c-eedbeff4f1c9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Corona output is stored in lists Cors1, Cors2, Cors3, and Cors4\n",
    "# Each list is sorted into archetypes:\n",
    "# For example, Cors2 = [Type0,Type2,...Type9]\n",
    "# So Cors2[3] is a list of 2-coronas of archetype 3.\n",
    "\n",
    "for Cor in Cors2[6]:\n",
    "    print(\"Corona Signature: \",Cor[2])\n",
    "    print(\"Type: \",Cor[1])\n",
    "    show(draw_corona(Cor[0],Cor[2]),figsize=3.5)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9435a2c6-2742-40e2-9672-b65ac31c8c99",
   "metadata": {
    "jp-MarkdownHeadingCollapsed": true
   },
   "source": [
    "# Compatibility Checking"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "696c6b4c-fc26-451f-ad20-1ae257606d60",
   "metadata": {},
   "outputs": [],
   "source": [
    "def Geom_Compat_Check(corA,corB):\n",
    "    \n",
    "\n",
    "    # We are checking if CorA and CorB are compatible using a more strengent check on the geometric arrangments\n",
    "    # of neighbors of squares.\n",
    "\n",
    "    # We allow that corA = corB.\n",
    "    \n",
    "    a = corA[0]\n",
    "    b = corB[0]\n",
    "    \n",
    "    TypeA = corA[1]\n",
    "    TypeB = corB[1]\n",
    " \n",
    "    # Precomputing some things that get used over and over in the loop to follow:\n",
    "    # Finding number of squares on each side of corA and corB and storing in corresponding lists.\n",
    "    # Also calculating the overhang of each side of corA and corB and storing in lists overhangsA and overhangsB.\n",
    "    # Note: the prehang is just the exponent of each side which is the 0th entry of each side\n",
    "    # Finding the positions of instances of \"a\" in corB and instances of \"b\" in corA\n",
    "    \n",
    "    corA_side_num = []\n",
    "    corB_side_num = []  \n",
    "    overhangsA = []\n",
    "    overhangsB = []\n",
    "    Pos_of_a_in_corB = []\n",
    "    Pos_of_b_in_corA = []  \n",
    "    \n",
    "    for i in range(4):\n",
    "        corA_side = corA[2][i][1]\n",
    "        corB_side = corB[2][i][1]\n",
    "        corA_side_num.append(len(corA_side))\n",
    "        corB_side_num.append(len(corB_side))\n",
    "        expA = corA[2][i][0]\n",
    "        expB = corB[2][i][0]\n",
    "        overhangA = sum(corA_side) - expA - a\n",
    "        overhangB = sum(corB_side) - expB - b\n",
    "        overhangsA.append(overhangA)\n",
    "        overhangsB.append(overhangB)\n",
    "        Pos_of_a_in_corB += [[i,j] for j, x in enumerate(corB_side) if x == a]\n",
    "        Pos_of_b_in_corA += [[i,j] for j, x in enumerate(corA_side) if x == b]\n",
    "\n",
    "    # Making a reflected copy of corA, corA_refl and storing its side_nums and overhangs\n",
    "    corA_refl = [corA[0],corA[1]] \n",
    "    corA_refl_squares = []\n",
    "    for i in range(4):\n",
    "        corA_refl_squares.append([overhangsA[(-1*i) % 4],corA[2][(-1*i) % 4][1][::-1]])\n",
    "    corA_refl.append(corA_refl_squares)\n",
    "\n",
    "    # Adjusting reflected copy of corA to account for double corners\n",
    "    for i in range(4):\n",
    "        corA_squares = corA[2][i][1]\n",
    "        expA = corA[2][i][0]\n",
    "        if expA == corA_squares[0]:\n",
    "            corA_refl[2][(i + 1) % 4][1].insert(0,expA)\n",
    "            corA_refl[2][(i + 1) % 4][0] = expA\n",
    "            L = len(corA_refl[2][i][1])\n",
    "            del corA_refl[2][i][1][L - 1]\n",
    "\n",
    "    corA_refl_side_num = []\n",
    "    overhangsA_refl = []\n",
    "    Pos_of_b_in_corA_refl = []\n",
    "    for i in range(4):\n",
    "        corA_refl_side = corA_refl[2][i][1]\n",
    "        corA_refl_side_num.append(len(corA_refl_side))\n",
    "        expA_refl = corA_refl[2][i][0]\n",
    "        overhangA_refl = sum(corA_refl_side) - expA_refl - a\n",
    "        overhangsA_refl.append(overhangA_refl)\n",
    "        Pos_of_b_in_corA_refl += [[i,j] for j, x in enumerate(corA_refl_side) if x == b]\n",
    "        \n",
    "        \n",
    "    # If one of Pos_of_a_in_corB or Pos_of_b_in_corA is empty but the other is not\n",
    "    # then we know these two coronas are incompatible\n",
    "    if (not Pos_of_a_in_corB and Pos_of_b_in_corA) or (Pos_of_a_in_corB and not Pos_of_b_in_corA):\n",
    "        return(False)\n",
    "\n",
    "    # If both Pos_of_a_in_corB and Pos_of_b_in_corA are empty, the two coronas are vacuously compatible, so return True\n",
    "    if not Pos_of_a_in_corB and not Pos_of_b_in_corA:\n",
    "        return(True)\n",
    "\n",
    "    \n",
    "    # Corona corA is the reference corona.\n",
    "    # For each instance of \"a\" in CorB, we will check if the geometric\n",
    "    # arrangement of the squares around \"a\" in CorB has a match in corA\n",
    "\n",
    "    for q in Pos_of_a_in_corB:\n",
    "\n",
    "        # Note: \"q\" is a 2-tuple [i,j] where i = the index of the side containing \"a\" and j = index of \"a\" on that side\n",
    "\n",
    "        # Setting some variables based on corB\n",
    "        cur_side = corB[2][q[0]][1] #Note - this is the list of squares w/o exponent\n",
    "        cur_side_prehang = corB[2][q[0]][0]\n",
    "        cur_side_overhang = overhangsB[q[0]]\n",
    "        prev_side = corB[2][(q[0] - 1) % 4][1] #Note - this is the list of squares w/o exponent\n",
    "        prev_side_prehang = corB[2][(q[0] - 1) % 4][0]\n",
    "        prev_side_overhang = overhangsB[(q[0] - 1) % 4]\n",
    "        next_side = corB[2][(q[0] + 1) % 4][1] #Note - this is the list of squares w/o exponent\n",
    "        next_side_prehang = corB[2][(q[0] + 1) % 4][0]\n",
    "        curL = corB_side_num[q[0]]\n",
    "        prevL = corB_side_num[(q[0] - 1) % 4]\n",
    "        nextL = corB_side_num[(q[0] + 1) % 4]\n",
    "\n",
    "\n",
    "        # There are 4 major cases:\n",
    "        # (1) \"a\" appears as the only square of cur_side\n",
    "        # (2) \"a\" appears as a 1st but not only square of cur_side \n",
    "        # (3) \"a\" appears as a middle square of cur_side (so has and immediate predecessor and successor on curside)\n",
    "        # (4) \"a\" appears as the last but not only square of cur_side (so is not 1st)\n",
    "        \n",
    "        # Case (1): \"a\" appears as the only square of cur_side\n",
    "        if curL == 1:\n",
    "                       \n",
    "            # There are a few subcases to consider:\n",
    "            # (i) \"a\" has prehang of 0 (and positive overhang)\n",
    "            # (ii) \"a\" has positive prehang and 0 overhang with double corner at the end\n",
    "            # (iii) \"a\" has positive prehang and 0 overhang but no double corner at the end\n",
    "            # (iv) \"a\" has postive prehang and positive overhang.\n",
    "\n",
    "            # Subcase (i)\n",
    "            if cur_side_prehang == 0:\n",
    "\n",
    "                n = next_side[0]\n",
    "                p = prev_side[prevL - 1]\n",
    "               \n",
    "                # in corA, we must find all instances where \"b\" is the last square\n",
    "                # of a side. If no such instances exist, the coronas are incompatible\n",
    "                # and we may return False.\n",
    "\n",
    "                pos_of_b_in_corA = []\n",
    "                pos_of_b_in_corA_refl = []\n",
    "                for i in range(4):\n",
    "                    corA_side = corA[2][i][1]\n",
    "                    corA_refl_side = corA_refl[2][i][1]\n",
    "                    pos_of_b_in_corA += [[i,j] for j, x in enumerate(corA_side) if x == b and j == corA_side_num[i] - 1]\n",
    "                    pos_of_b_in_corA_refl += [[i,j] for j, x in enumerate(corA_refl_side) if x == b and j == corA_refl_side_num[i] - 1]\n",
    "                if not pos_of_b_in_corA and not pos_of_b_in_corA_refl:\n",
    "                    return(False)\n",
    "\n",
    "                # For each occurrence of \"b\" identified in pos_of_b_in_corA, we need that each of the following are satisified.\n",
    "                # If it never happens that each are satisifed, corA and corB are incompatible so return False\n",
    "                # (1) The overhang of the side on which \"b\" lies must be 0.\n",
    "                # (2) The number of squares on this side must be greater than 1\n",
    "                # (3) \"n\" must be the next to last square of the side on which \"b\" lies\n",
    "                # (4) \"p\" must be the first square of the next side and that side must have postive prehang\n",
    "                # (5) The overlap of \"p\" and \"a\" should be equal in both corA and corB\n",
    "\n",
    "                found_last_b_after_n_in_corA = []\n",
    "                for i in pos_of_b_in_corA:\n",
    "                    # Checking (1) and (2)\n",
    "                    if overhangsA[i[0]] == 0 and corA_side_num[i[0]] > 1:\n",
    "                        side_of_b_in_corA = corA[2][i[0]]\n",
    "                        side_after_b_in_corA = corA[2][(i[0] + 1) % 4]\n",
    "                        #Checking (3) and (4)\n",
    "                        if side_of_b_in_corA[1][corA_side_num[i[0]] - 2] == n and side_after_b_in_corA[1][0] == p and side_after_b_in_corA[0] > 0:\n",
    "                            overlap_of_p_and_a_in_corA = p - side_after_b_in_corA[0]\n",
    "                            overlap_of_p_and_a_in_corB = prev_side_overhang\n",
    "                            found_last_b_after_n_in_corA.append(i)\n",
    "                            break\n",
    "                if not found_last_b_after_n_in_corA:\n",
    "                    for i in pos_of_b_in_corA_refl:\n",
    "                        # Checking (1) and (2)\n",
    "                        if overhangsA_refl[i[0]] == 0 and corA_refl_side_num[i[0]] > 1:\n",
    "                            side_of_b_in_corA_refl = corA_refl[2][i[0]]\n",
    "                            side_after_b_in_corA_refl = corA_refl[2][(i[0] + 1) % 4]\n",
    "                            #Checking (3) and (4)\n",
    "                            if side_of_b_in_corA_refl[1][corA_refl_side_num[i[0]] - 2] == n and side_after_b_in_corA_refl[1][0] == p and side_after_b_in_corA_refl[0] > 0:\n",
    "                                overlap_of_p_and_a_in_corA_refl = p - side_after_b_in_corA_refl[0]\n",
    "                                overlap_of_p_and_a_in_corB = prev_side_overhang\n",
    "                                found_last_b_after_n_in_corA.append(i)\n",
    "                                break\n",
    "\n",
    "                if not found_last_b_after_n_in_corA:\n",
    "                    #print(\"Returning False in Case 1(i)\")\n",
    "                    return(False)\n",
    "\n",
    "            # Subcase (ii): \"a\" has positive prehang and 0 overhang with double corner at the end\n",
    "                        \n",
    "            if cur_side_prehang > 0 and cur_side_overhang == 0 and next_side_prehang == next_side[0]:\n",
    "                \n",
    "                n = next_side[0]\n",
    "                #Note: Since next_side_prehang = next_side[0] we know len(next_side) > 1\n",
    "                nn = next_side[1]\n",
    "                p = prev_side[prevL - 1]\n",
    "\n",
    "                # In this case, in corA we need to find that each of the following hold, otherwise\n",
    "                # we will return False:\n",
    "                # (1) \"n\" must be the last square of a side of corA with overhang equal to 0 on that side\n",
    "                # (2) \"nn\" must be the first square of the next side with prehang equal to \"nn\" on that side\n",
    "                # (3) \"b\" must be the second square of the next side\n",
    "                # (4) \"p\" must be the third square of the next side\n",
    "\n",
    "                # Finding all occurances of \"n\" in corA that are the last square of a side of corA\n",
    "                pos_of_n_in_corA = []\n",
    "                pos_of_n_in_corA_refl = []\n",
    "                for i in range(4):\n",
    "                    corA_side = corA[2][i][1]\n",
    "                    corA_refl_side = corA_refl[2][i][1]\n",
    "                    pos_of_n_in_corA += [[i,j] for j, x in enumerate(corA_side) if x == n and j == corA_side_num[i] - 1]   \n",
    "                    pos_of_n_in_corA_refl += [[i,j] for j, x in enumerate(corA_refl_side) if x == n and j == corA_refl_side_num[i] - 1]  \n",
    "                if not pos_of_n_in_corA and not pos_of_n_in_corA_refl:\n",
    "                    return(False)\n",
    "\n",
    "                found_next_nn_in_corA = []\n",
    "                for i in pos_of_n_in_corA:\n",
    "                    L = corA_side_num[(i[0] + 1) % 4]\n",
    "                    if L > 2 and overhangsA[i[0]] == 0:\n",
    "                        next_side_in_corA = corA[2][(i[0] + 1) % 4]\n",
    "                        next_side_in_corA_prehang = next_side_in_corA[0]\n",
    "                        if next_side_in_corA_prehang == nn and next_side_in_corA[1][0] == nn and next_side_in_corA[1][1] == b and next_side_in_corA[1][2] == p:\n",
    "                            found_next_nn_in_corA.append(i)\n",
    "                            break\n",
    "                \n",
    "                if not found_next_nn_in_corA:\n",
    "                    for i in pos_of_n_in_corA_refl:\n",
    "                        L = corA_refl_side_num[(i[0] + 1) % 4]\n",
    "                        if L > 2 and overhangsA_refl[i[0]] == 0:\n",
    "                            next_side_in_corA_refl = corA_refl[2][(i[0] + 1) % 4]\n",
    "                            next_side_in_corA_refl_prehang = next_side_in_corA_refl[0]\n",
    "                            if next_side_in_corA_refl_prehang == nn and next_side_in_corA_refl[1][0] == nn and next_side_in_corA_refl[1][1] == b and next_side_in_corA_refl[1][2] == p:\n",
    "                                found_next_nn_in_corA.append(i)\n",
    "                                break\n",
    "                \n",
    "                if not found_next_nn_in_corA:\n",
    "                    return(False) \n",
    "\n",
    "            # Subcase (iii) \"a\" has positive prehang and 0 overhang but no double corner at the end\n",
    "            \n",
    "            if cur_side_prehang > 0 and cur_side_overhang == 0 and next_side_prehang < next_side[0]:\n",
    "                n = next_side[0]\n",
    "                p = prev_side[prevL - 1]\n",
    "\n",
    "                # In this case, we must check that \n",
    "                # (1) \"n\" is the last square of at some side of corA with positive overhang\n",
    "                # (2) \"b\" is the first square of the next side of corA with prehang = 0\n",
    "                # (3) \"p\" is the next square on the same side as \"b\" in corA\n",
    "                # (4) the prehang of \"n\" in corB equals the overlap of \"n\" and \"a\" in corA.\n",
    "                # If no such \"n\" is identified, then corA and corB are not compatible - return False\n",
    "\n",
    "                pos_of_n_in_corA = []\n",
    "                pos_of_n_in_corA_refl = []\n",
    "                for i in range(4):\n",
    "                    corA_side = corA[2][i][1]\n",
    "                    corA_refl_side = corA_refl[2][i][1]\n",
    "                    pos_of_n_in_corA += [[i,j] for j, x in enumerate(corA_side) if x == n and j == corA_side_num[i] - 1]\n",
    "                    pos_of_n_in_corA_refl += [[i,j] for j, x in enumerate(corA_refl_side) if x == n and j == corA_refl_side_num[i] - 1]  \n",
    "                if not pos_of_n_in_corA and not pos_of_n_in_corA_refl:\n",
    "                    return(False)\n",
    "\n",
    "                found_b_after_n_in_corA = []\n",
    "                for i in pos_of_n_in_corA:\n",
    "                    next_side_after_n = corA[2][(i[0] + 1) % 4]\n",
    "                    L = corA_side_num[(i[0] + 1) % 4]\n",
    "                    next_side_after_n_prehang = next_side_after_n[0]\n",
    "                    \n",
    "                    # Checking conditions (1) - (4)\n",
    "                    if L > 1 and next_side_after_n_prehang == 0:\n",
    "                        prehang_of_n_in_corB = next_side_prehang\n",
    "                        overlap_of_a_and_n_in_corA = n - overhangsA[i[0]]\n",
    "                        if next_side_after_n[1][0] == b and next_side_after_n[1][1] == p and prehang_of_n_in_corB == overlap_of_a_and_n_in_corA:\n",
    "                            found_b_after_n_in_corA.append(i)\n",
    "                            break\n",
    "                if not found_b_after_n_in_corA:\n",
    "                    for i in pos_of_n_in_corA_refl:\n",
    "                        next_side_after_n = corA_refl[2][(i[0] + 1) % 4]\n",
    "                        L = corA_refl_side_num[(i[0] + 1) % 4]\n",
    "                        next_side_after_n_prehang = next_side_after_n[0]\n",
    "                        \n",
    "                        # Checking conditions (1) - (4)\n",
    "                        if L > 1 and next_side_after_n_prehang == 0:\n",
    "                            prehang_of_n_in_corB = next_side_prehang\n",
    "                            overlap_of_a_and_n_in_corA_refl = n - overhangsA_refl[i[0]]\n",
    "                            if next_side_after_n[1][0] == b and next_side_after_n[1][1] == p and prehang_of_n_in_corB == overlap_of_a_and_n_in_corA_refl:\n",
    "                                found_b_after_n_in_corA.append(i)\n",
    "                                break\n",
    "                \n",
    "                if not found_b_after_n_in_corA:\n",
    "                    return(False)\n",
    "            \n",
    "            #Subcase (iv): \"a\" has positive prehang and positive overhang.  \n",
    "\n",
    "            if cur_side_prehang > 0 and cur_side_overhang > 0:\n",
    "                \n",
    "                n = next_side[0]\n",
    "                p = prev_side[prevL - 1]\n",
    "                \n",
    "                # Need to check the following hold for each occurance of \"a\" in corB:\n",
    "                # We must find \"n\", \"b\", and \"n\" (in that order) along a side of corA.\n",
    "                # \"b\" must be positioned along a side of corA so that the prehang and overhang\n",
    "                # of \"a\" on \"b\" match in both corA and corB\n",
    "\n",
    "                found_nbp_in_corA = []\n",
    "                \n",
    "                for i in Pos_of_b_in_corA: # Note: Pos_of_b_in_corA is precomputed at the beginning of the function\n",
    "                    corA_side = corA[2][i[0]]\n",
    "                    # First check that \"b\" is in the middle of a side of corA\n",
    "                    if 0 < i[1] < corA_side_num[i[0]] - 1:\n",
    "                        # Next check that \"n\" comes before \"b\" and \"p\" comes after \"b\"\n",
    "                        if corA_side[1][i[1] - 1] == n and corA_side[1][i[1] + 1] == p:\n",
    "                            prehang_of_a_on_b_in_corB = cur_side_prehang\n",
    "                            overhang_of_a_on_b_in_corB = cur_side_overhang\n",
    "                            prehang_of_a_on_b_in_corA = sum(corA_side[1][0:i[1]]) - corA_side[0]\n",
    "                            overhang_of_a_on_b_in_corA = sum(corA_side[1][i[1]+1:corA_side_num[i[0]]]) - overhangsA[i[0]]\n",
    "                            # Checking that the prehangs and overhangs match\n",
    "                            if prehang_of_a_on_b_in_corB == overhang_of_a_on_b_in_corA and overhang_of_a_on_b_in_corB == prehang_of_a_on_b_in_corA:\n",
    "                                found_nbp_in_corA.append(i)\n",
    "                                break\n",
    "                if not found_nbp_in_corA:\n",
    "                    for i in Pos_of_b_in_corA_refl: # Note: Pos_of_b_in_corA_refl is precomputed at the beginning of the function\n",
    "                        corA_refl_side = corA_refl[2][i[0]]\n",
    "                        # First check that \"b\" is in the middle of a side of corA\n",
    "                        if 0 < i[1] < corA_refl_side_num[i[0]] - 1:\n",
    "                            # Next check that \"n\" comes before \"b\" and \"p\" comes after \"b\"\n",
    "                            if corA_refl_side[1][i[1] - 1] == n and corA_refl_side[1][i[1] + 1] == p:\n",
    "                                prehang_of_a_on_b_in_corB = cur_side_prehang\n",
    "                                overhang_of_a_on_b_in_corB = cur_side_overhang\n",
    "                                prehang_of_a_on_b_in_corA_refl = sum(corA_refl_side[1][0:i[1]]) - corA_refl_side[0]\n",
    "                                overhang_of_a_on_b_in_corA_refl = sum(corA_refl_side[1][i[1]+1:corA_refl_side_num[i[0]]]) - overhangsA_refl[i[0]]\n",
    "                                # Checking that the prehangs and overhangs match\n",
    "                                if prehang_of_a_on_b_in_corB == overhang_of_a_on_b_in_corA_refl and overhang_of_a_on_b_in_corB == prehang_of_a_on_b_in_corA_refl:\n",
    "                                    found_nbp_in_corA.append(i)\n",
    "                                    break\n",
    "                if not found_nbp_in_corA:\n",
    "                    return(False)\n",
    "    \n",
    "        # Case (2) \"a\" appears as a 1st but not only square of cur_side.\n",
    "\n",
    "        if curL > 1 and q[1] == 0:\n",
    "\n",
    "            # There are 2 subcase based on the prehang of \"a\" (cur_side_prehang) in corB:\n",
    "            # (i) 0 < cur_side_prehang <= a\n",
    "            # (ii) cur_side_prehang = 0\n",
    "\n",
    "            # Subcase (i):\n",
    "            if 0 < cur_side_prehang <= a:\n",
    "\n",
    "                n = cur_side[1]\n",
    "                p = prev_side[prevL - 1]\n",
    "                \n",
    "                # In this subcase, we need to check that\n",
    "                # \"n\" is the last square of a side of corA\n",
    "                # the overhang of \"n\" on that side of corA is 0\n",
    "                # \"b\" is the 1st square of the next side of corA after the side containing this \"n\" with postitive prehang\n",
    "                # \"p\" is the 2nd square of this next side (right after \"b\")\n",
    "                # the overlap of \"a\" and \"b\" matches in corA and corB\n",
    "\n",
    "                \n",
    "                pos_of_n_in_corA = []\n",
    "                pos_of_n_in_corA_refl = []\n",
    "                for i in range(4):\n",
    "                    corA_side = corA[2][i][1]\n",
    "                    corA_refl_side = corA_refl[2][i][1]\n",
    "                    pos_of_n_in_corA += [[i,j] for j, x in enumerate(corA_side) if x == n and j == corA_side_num[i] - 1] \n",
    "                    pos_of_n_in_corA_refl += [[i,j] for j, x in enumerate(corA_refl_side) if x == n and j == corA_refl_side_num[i] - 1] \n",
    "                if not pos_of_n_in_corA and not pos_of_n_in_corA_refl:\n",
    "                    return(False)\n",
    "\n",
    "                found_b_and_p_after_n_in_corA = []\n",
    "                for i in pos_of_n_in_corA:\n",
    "                    next_side_after_n = corA[2][(i[0] + 1) % 4]\n",
    "                    L = corA_side_num[(i[0] + 1) % 4]\n",
    "                    afterhang_of_n_in_corA = overhangsA[i[0]]\n",
    "                    next_side_after_n_prehang = next_side_after_n[0]\n",
    "                    if L > 1 and afterhang_of_n_in_corA == 0 and next_side_after_n_prehang > 0:\n",
    "                        if b == next_side_after_n[1][0] and p == next_side_after_n[1][1]:\n",
    "                            overlap_of_a_and_b_in_corA = b - next_side_after_n_prehang\n",
    "                            overlap_of_a_and_b_in_corB = a - cur_side_prehang\n",
    "                            if overlap_of_a_and_b_in_corA == overlap_of_a_and_b_in_corB:\n",
    "                                found_b_and_p_after_n_in_corA.append(i)\n",
    "                                break\n",
    "                if not found_b_and_p_after_n_in_corA:\n",
    "                    for i in pos_of_n_in_corA_refl:\n",
    "                        next_side_after_n = corA_refl[2][(i[0] + 1) % 4]\n",
    "                        L = corA_refl_side_num[(i[0] + 1) % 4]\n",
    "                        afterhang_of_n_in_corA_refl = overhangsA_refl[i[0]]\n",
    "                        next_side_after_n_prehang = next_side_after_n[0]\n",
    "                        if L > 1 and afterhang_of_n_in_corA_refl == 0 and next_side_after_n_prehang > 0:\n",
    "                            if b == next_side_after_n[1][0] and p == next_side_after_n[1][1]:\n",
    "                                overlap_of_a_and_b_in_corA_refl = b - next_side_after_n_prehang\n",
    "                                overlap_of_a_and_b_in_corB = a - cur_side_prehang\n",
    "                                if overlap_of_a_and_b_in_corA_refl == overlap_of_a_and_b_in_corB:\n",
    "                                    found_b_and_p_after_n_in_corA.append(i)\n",
    "                                    break\n",
    "\n",
    "                if not found_b_and_p_after_n_in_corA:\n",
    "                    return(False)\n",
    "                    \n",
    "            # subcase (ii)\n",
    "            if cur_side_prehang == 0:\n",
    "\n",
    "                n = cur_side[1]\n",
    "                p = prev_side[prevL - 1]\n",
    "\n",
    "                # We must check that the following all hold:\n",
    "                # (1) \"n\" appears as the last square of a side of \"a\" with no overhang\n",
    "                # (2) for each such \"n\", \"b\" must be the 1st (and only) square of the next side with no overhang\n",
    "                # (3) \"p\" must be the first square of the side after \"b\"\n",
    "                # (4) The overlap of \"p\" and \"b\" in corB must equal the prehang of \"p\" in corA\n",
    "\n",
    "                pos_of_n_in_corA = []\n",
    "                pos_of_n_in_corA_refl = []\n",
    "                for i in range(4):\n",
    "                    corA_side = corA[2][i][1]\n",
    "                    corA_refl_side = corA_refl[2][i][1]\n",
    "                    pos_of_n_in_corA += [[i,j] for j, x in enumerate(corA_side) if x == n and j == corA_side_num[i] - 1]  \n",
    "                    pos_of_n_in_corA_refl += [[i,j] for j, x in enumerate(corA_refl_side) if x == n and j == corA_refl_side_num[i] - 1]\n",
    "                    \n",
    "                if not pos_of_n_in_corA and not pos_of_n_in_corA_refl:\n",
    "                    return(False)\n",
    "\n",
    "                found_b_and_p_after_n_in_corA = []\n",
    "                for i in pos_of_n_in_corA:\n",
    "                    next_side_after_n = corA[2][(i[0] + 1) % 4]\n",
    "                    L = corA_side_num[(i[0] + 1) % 4]\n",
    "                    next_side_after_n_overhang = overhangsA[(i[0] + 1) % 4]\n",
    "                    afterhang_of_n_in_corA = overhangsA[i[0]]\n",
    "                    if afterhang_of_n_in_corA == 0 and L == 1 and b == next_side_after_n[1][0] and next_side_after_n_overhang == 0:\n",
    "                        next_next_side_after_n = corA[2][(i[0] + 2) % 4]\n",
    "                        next_next_side_after_n_prehang = next_next_side_after_n[0]\n",
    "                        overlap_of_p_and_b_in_corB = p - prev_side_overhang\n",
    "                        if next_next_side_after_n[1][0] == p and next_next_side_after_n_prehang == overlap_of_p_and_b_in_corB:\n",
    "                            found_b_and_p_after_n_in_corA.append(i)\n",
    "                            break\n",
    "                if not found_b_and_p_after_n_in_corA:\n",
    "                    for i in pos_of_n_in_corA_refl:\n",
    "                        next_side_after_n = corA_refl[2][(i[0] + 1) % 4]\n",
    "                        L = corA_refl_side_num[(i[0] + 1) % 4]\n",
    "                        next_side_after_n_overhang = overhangsA_refl[(i[0] + 1) % 4]\n",
    "                        afterhang_of_n_in_corA_refl = overhangsA_refl[i[0]]\n",
    "                        if afterhang_of_n_in_corA_refl == 0 and L == 1 and b == next_side_after_n[1][0] and next_side_after_n_overhang == 0:\n",
    "                            next_next_side_after_n = corA_refl[2][(i[0] + 2) % 4]\n",
    "                            next_next_side_after_n_prehang = next_next_side_after_n[0]\n",
    "                            overlap_of_p_and_b_in_corB = p - prev_side_overhang\n",
    "                            if next_next_side_after_n[1][0] == p and next_next_side_after_n_prehang == overlap_of_p_and_b_in_corB:\n",
    "                                found_b_and_p_after_n_in_corA.append(i)\n",
    "                                break\n",
    "\n",
    "                if not found_b_and_p_after_n_in_corA:\n",
    "                    return(False)\n",
    "                   \n",
    "        # Case (3) \"a\" is a middle square of a side.\n",
    "\n",
    "        if curL > 2 and 0 < q[1] < curL - 1:           \n",
    "\n",
    "            # There are two subcases:\n",
    "            # Subcase (i): \"a\" is the second square of a side in corB and the first square of that side\n",
    "            # forms a double corner at the beginning of that side.\n",
    "            # subcase (ii) \"a\" is a middle square different than described in subcase (i)\n",
    "\n",
    "            # Subcase (i):\n",
    "            if q[1] == 1 and cur_side[0] == cur_side_prehang:\n",
    "\n",
    "                n = cur_side[2]\n",
    "                p = cur_side[0]\n",
    "                pp = prev_side[prevL - 1]\n",
    "\n",
    "                # We must check that the following all hold:\n",
    "                # (1) \"n\" appears as the last square of a side of corA with no overhang\n",
    "                # (2) for each such \"n\", \"b\" must be the 1st (and only) square of the next side with no overhang\n",
    "                # (3) \"pp\" must be the first square of the side after \"b\" and with prehang equal to pp (so forms a double corner)\n",
    "                # (4) \"p\" must be the second square of the side after \"b\" (coming immediately after \"p\")\n",
    "\n",
    "                pos_of_n_in_corA = []\n",
    "                pos_of_n_in_corA_refl = []\n",
    "                for i in range(4):\n",
    "                    corA_side = corA[2][i][1]\n",
    "                    corA_refl_side = corA_refl[2][i][1]\n",
    "                    pos_of_n_in_corA += [[i,j] for j, x in enumerate(corA_side) if x == n and j == corA_side_num[i] - 1]\n",
    "                    pos_of_n_in_corA_refl += [[i,j] for j, x in enumerate(corA_refl_side) if x == n and j == corA_refl_side_num[i] - 1]   \n",
    "                if not pos_of_n_in_corA and not pos_of_n_in_corA_refl:\n",
    "                    return(False)\n",
    "\n",
    "                found_b_and_p_after_n_in_corA = []\n",
    "                for i in pos_of_n_in_corA:\n",
    "                    next_side_after_n = corA[2][(i[0] + 1) % 4]\n",
    "                    L = corA_side_num[(i[0] + 1) % 4]\n",
    "                    afterhang_of_n_in_corA = overhangsA[i[0]]\n",
    "                    if L == 1 and b == next_side_after_n[1][0] and afterhang_of_n_in_corA == 0:\n",
    "                        next_next_side_after_n = corA[2][(i[0] + 2) % 4]\n",
    "                        LL = corA_side_num[(i[0] + 2) % 4]\n",
    "                        if LL > 1:\n",
    "                            next_next_side_after_n_prehang = next_next_side_after_n[0]\n",
    "                            if pp == next_next_side_after_n[1][0] and p == next_next_side_after_n[1][1] and pp == next_next_side_after_n_prehang:\n",
    "                                found_b_and_p_after_n_in_corA.append(i)\n",
    "                                break\n",
    "\n",
    "                if not found_b_and_p_after_n_in_corA:\n",
    "                    for i in pos_of_n_in_corA_refl:\n",
    "                        next_side_after_n = corA_refl[2][(i[0] + 1) % 4]\n",
    "                        L = corA_refl_side_num[(i[0] + 1) % 4]\n",
    "                        afterhang_of_n_in_corA_refl = overhangsA_refl[i[0]]\n",
    "                        if L == 1 and b == next_side_after_n[1][0] and afterhang_of_n_in_corA_refl == 0:\n",
    "                            next_next_side_after_n = corA_refl[2][(i[0] + 2) % 4]\n",
    "                            LL = corA_refl_side_num[(i[0] + 2) % 4]\n",
    "                            if LL > 1:\n",
    "                                next_next_side_after_n_prehang = next_next_side_after_n[0]\n",
    "                                if pp == next_next_side_after_n[1][0] and p == next_next_side_after_n[1][1] and pp == next_next_side_after_n_prehang:\n",
    "                                    found_b_and_p_after_n_in_corA.append(i)\n",
    "                                    break\n",
    "                    \n",
    "                if not found_b_and_p_after_n_in_corA:\n",
    "                    return(False)\n",
    "\n",
    "            # Subcase (ii):\n",
    "            else:\n",
    "                n = cur_side[q[1]+1]\n",
    "                p = cur_side[q[1]-1]\n",
    "\n",
    "                # In this subcase, we need each of the following to hold:\n",
    "                # (1) \"n\" needs to be the last square of a side of \"a\"\n",
    "                # (2) the overhang of n on that side must be 0\n",
    "                # (3) \"b\" should be the only square of the next side (after the side of \"n\")\n",
    "                # (4) \"a\" needs to be situated along the side of \"b\" the same in both corA and corB.\n",
    "                #     This last condition will be measured using overhangs and prehangs in both coronas\n",
    "\n",
    "                pos_of_n_in_corA = []\n",
    "                pos_of_n_in_corA_refl = []\n",
    "                for i in range(4):\n",
    "                    corA_side = corA[2][i][1]\n",
    "                    corA_refl_side = corA_refl[2][i][1]\n",
    "                    pos_of_n_in_corA += [[i,j] for j, x in enumerate(corA_side) if x == n and j == corA_side_num[i] - 1]  \n",
    "                    pos_of_n_in_corA_refl += [[i,j] for j, x in enumerate(corA_refl_side) if x == n and j == corA_refl_side_num[i] - 1]  \n",
    "                if not pos_of_n_in_corA and pos_of_n_in_corA_refl:\n",
    "                    return(False)\n",
    "\n",
    "                found_b_and_p_after_n_in_corA = []\n",
    "                for i in pos_of_n_in_corA:\n",
    "                    next_side_after_n = corA[2][(i[0] + 1) % 4]\n",
    "                    L = corA_side_num[(i[0] + 1) % 4]\n",
    "                    afterhang_of_n_in_corA = overhangsA[i[0]]\n",
    "                    if L == 1 and b == next_side_after_n[1][0] and afterhang_of_n_in_corA == 0:\n",
    "                        part_of_b_before_a_in_corB = sum(cur_side[0:q[1]]) - cur_side_prehang\n",
    "                        part_of_b_after_a_in_corB = sum(cur_side[q[1]+1:curL]) - cur_side_overhang\n",
    "                        next_side_after_n_prehang = next_side_after_n[0]\n",
    "                        next_side_after_n_overhang = overhangsA[(i[0] + 1) % 4]\n",
    "                        if part_of_b_before_a_in_corB == next_side_after_n_overhang and part_of_b_after_a_in_corB == next_side_after_n_prehang:\n",
    "                            found_b_and_p_after_n_in_corA.append(i)\n",
    "                            break\n",
    "\n",
    "                if not found_b_and_p_after_n_in_corA:\n",
    "                    for i in pos_of_n_in_corA_refl:\n",
    "                        next_side_after_n = corA_refl[2][(i[0] + 1) % 4]\n",
    "                        L = corA_refl_side_num[(i[0] + 1) % 4]\n",
    "                        afterhang_of_n_in_corA_refl = overhangsA_refl[i[0]]\n",
    "                        if L == 1 and b == next_side_after_n[1][0] and afterhang_of_n_in_corA_refl == 0:\n",
    "                            part_of_b_before_a_in_corB = sum(cur_side[0:q[1]]) - cur_side_prehang\n",
    "                            part_of_b_after_a_in_corB = sum(cur_side[q[1]+1:curL]) - cur_side_overhang\n",
    "                            next_side_after_n_prehang = next_side_after_n[0]\n",
    "                            next_side_after_n_overhang = overhangsA_refl[(i[0] + 1) % 4]\n",
    "                            if part_of_b_before_a_in_corB == next_side_after_n_overhang and part_of_b_after_a_in_corB == next_side_after_n_prehang:\n",
    "                                found_b_and_p_after_n_in_corA.append(i)\n",
    "                                break\n",
    "\n",
    "                if not found_b_and_p_after_n_in_corA:\n",
    "                    return(False)\n",
    "\n",
    "        # Case (4): \"a\" is a last but not 1st square of a side of corB\n",
    "\n",
    "        if q[1] == curL - 1 and q[1] != 0:\n",
    "\n",
    "            # There are a few subcases to consider:\n",
    "            # Subcase (i): cur_side_overhang == 0 and prehang on next side is less than 1st sqaure (no double corner)\n",
    "            # Subcase (ii): cur_side_overhang == 0 and prehang on next side equals 1st square (double corner)\n",
    "            # Subcase (iii): cur_side_overhang > 0 and this \"a\" is not forming a double corner at the beginning of cur_side\n",
    "            # Subcase (iv): cur_side_overhang > 0 and this \"a\" forms a double corner at the beginning of cur_side\n",
    "            \n",
    "            n = next_side[0]\n",
    "            p = cur_side[q[1]-1]\n",
    "\n",
    "            # Subcase (i):\n",
    "            if cur_side_overhang == 0 and next_side_prehang < n:\n",
    "\n",
    "                # In this subcase, each of the following must be satisfied for compatibility:\n",
    "                # (1) \"n\" is a last square of some side of \"a\" with positive overhang < \"n\"\n",
    "                # (2) \"b\" is the first and only square of the next side (after \"n\") having prehang of 0.\n",
    "                # (3) \"p\" is the first square of the next side (after \"b\") having prehang of 0.\n",
    "                # (4) The afterhang of \"n\" in corA equals the overlap of \"n\" and \"b\" in corB\n",
    "\n",
    "                pos_of_n_in_corA = []\n",
    "                pos_of_n_in_corA_refl = []\n",
    "                for i in range(4):\n",
    "                    corA_side = corA[2][i][1]\n",
    "                    corA_refl_side = corA_refl[2][i][1]\n",
    "                    pos_of_n_in_corA += [[i,j] for j, x in enumerate(corA_side) if x == n and j == corA_side_num[i] - 1]\n",
    "                    pos_of_n_in_corA_refl += [[i,j] for j, x in enumerate(corA_refl_side) if x == n and j == corA_refl_side_num[i] - 1]\n",
    "                if not pos_of_n_in_corA and not pos_of_n_in_corA_refl:\n",
    "                    return(False)\n",
    "\n",
    "                found_b_and_p_after_n_in_corA = []\n",
    "                for i in pos_of_n_in_corA:\n",
    "                    next_side_after_n = corA[2][(i[0] + 1) % 4]\n",
    "                    L = corA_side_num[(i[0] + 1) % 4]\n",
    "                    afterhang_of_n_in_corA = overhangsA[i[0]]\n",
    "                    if L == 1 and 0 < afterhang_of_n_in_corA < n and next_side_after_n[1][0] == b:\n",
    "                        next_next_side_after_n = corA[2][(i[0] + 2) % 4]\n",
    "                        if next_next_side_after_n[1][0] == p and next_next_side_after_n[0] == 0:\n",
    "                            overlap_of_n_and_b_in_corB = n - next_side_prehang\n",
    "                            afterhang_of_n_in_corA = overhangsA[i[0]]\n",
    "                            if overlap_of_n_and_b_in_corB == afterhang_of_n_in_corA:\n",
    "                                found_b_and_p_after_n_in_corA.append(i)\n",
    "                                break\n",
    "                if not found_b_and_p_after_n_in_corA:\n",
    "                    for i in pos_of_n_in_corA_refl:\n",
    "                        next_side_after_n = corA_refl[2][(i[0] + 1) % 4]\n",
    "                        L = corA_refl_side_num[(i[0] + 1) % 4]\n",
    "                        afterhang_of_n_in_corA_refl = overhangsA_refl[i[0]]\n",
    "                        if L == 1 and 0 < afterhang_of_n_in_corA_refl < n and next_side_after_n[1][0] == b:\n",
    "                            next_next_side_after_n = corA_refl[2][(i[0] + 2) % 4]\n",
    "                            if next_next_side_after_n[1][0] == p and next_next_side_after_n[0] == 0:\n",
    "                                overlap_of_n_and_b_in_corB = n - next_side_prehang\n",
    "                                afterhang_of_n_in_corA_refl = overhangsA_refl[i[0]]\n",
    "                                if overlap_of_n_and_b_in_corB == afterhang_of_n_in_corA_refl:\n",
    "                                    found_b_and_p_after_n_in_corA.append(i)\n",
    "                                    break\n",
    "\n",
    "                if not found_b_and_p_after_n_in_corA:\n",
    "                    return(False)\n",
    "                            \n",
    "            # Subcase (ii): cur_side_overhang == 0 and prehang on next side equals 1st square (double corner)\n",
    "            if cur_side_overhang == 0 and next_side_prehang == n:\n",
    "                nn = next_side[1] # note that since n = next_side_prehang, then len(next_side) > 1\n",
    "\n",
    "                # In this subcase, each of the following must be satisfied for compatibility:\n",
    "                # (1) \"n\" must appear as the last square of a side of \"a\" with 0 overhang\n",
    "                # (2) \"nn\" must appear as the 1st square after \"n\" and have prehang = nn\n",
    "                # (3) \"b\" must appear as the 2nd (and last) square of the side of \"a\" containing \"nn\"\n",
    "                # (4) \"p\" must appear as the 1st square of the next side (after \"b\") with 0 prehang\n",
    "\n",
    "                pos_of_n_in_corA = []\n",
    "                pos_of_n_in_corA_refl = []\n",
    "                for i in range(4):\n",
    "                    corA_side = corA[2][i][1]\n",
    "                    corA_refl_side = corA_refl[2][i][1]\n",
    "                    pos_of_n_in_corA += [[i,j] for j, x in enumerate(corA_side) if x == n and j == corA_side_num[i] - 1]\n",
    "                    pos_of_n_in_corA_refl += [[i,j] for j, x in enumerate(corA_refl_side) if x == n and j == corA_refl_side_num[i] - 1]\n",
    "                if not pos_of_n_in_corA and not pos_of_n_in_corA_refl:\n",
    "                    return(False)\n",
    "\n",
    "                found_b_and_p_after_n_in_corA = []\n",
    "                for i in pos_of_n_in_corA:\n",
    "                    next_side_after_n = corA[2][(i[0] + 1) % 4]\n",
    "                    L = corA_side_num[(i[0] + 1) % 4]\n",
    "                    afterhang_of_n_in_corA = overhangsA[i[0]]\n",
    "                    next_side_after_n_prehang = next_side_after_n[0]\n",
    "                    if next_side_after_n[1][0] == nn and next_side_after_n_prehang == nn and L == 2:\n",
    "                        if next_side_after_n[1][1] == b:\n",
    "                            next_next_side_after_n = corA[2][(i[0] + 2) % 4]\n",
    "                            next_next_side_after_n_prehang = next_next_side_after_n[0]\n",
    "                            if next_next_side_after_n[1][0] == p and next_next_side_after_n_prehang == 0:\n",
    "                                found_b_and_p_after_n_in_corA.append(i)\n",
    "                                break\n",
    "\n",
    "                if not found_b_and_p_after_n_in_corA:\n",
    "                    for i in pos_of_n_in_corA_refl:\n",
    "                        next_side_after_n = corA_refl[2][(i[0] + 1) % 4]\n",
    "                        L = corA_refl_side_num[(i[0] + 1) % 4]\n",
    "                        afterhang_of_n_in_corA_refl = overhangsA_refl[i[0]]\n",
    "                        next_side_after_n_prehang = next_side_after_n[0]\n",
    "                        if next_side_after_n[1][0] == nn and next_side_after_n_prehang == nn and L == 2:\n",
    "                            if next_side_after_n[1][1] == b:\n",
    "                                next_next_side_after_n = corA_refl[2][(i[0] + 2) % 4]\n",
    "                                next_next_side_after_n_prehang = next_next_side_after_n[0]\n",
    "                                if next_next_side_after_n[1][0] == p and next_next_side_after_n_prehang == 0:\n",
    "                                    found_b_and_p_after_n_in_corA.append(i)\n",
    "                                    break\n",
    "\n",
    "                if not found_b_and_p_after_n_in_corA:\n",
    "                    return(False)\n",
    "                        \n",
    "            # Subcase (iii): cur_side_overhang > 0 and this \"a\" is not forming a double corner at the beginning of cur_side\n",
    "            if cur_side_overhang > 0 and (q[1] > 1 or cur_side_prehang != cur_side[0]):\n",
    "\n",
    "                # In this subcase, each of the following must be satisfied for compatibility:\n",
    "                # (1) \"b\" must be the last square of a side of corA with postitive overhang\n",
    "                # (2) \"n\" must be the second to last square of that same side.\n",
    "                # (3) \"p\" must be the first square of the next side with 0 prehang.\n",
    "                # (4) The overlap between \"a\" and \"b\" must be the same in both corA and corB\n",
    "\n",
    "                \n",
    "                pos_of_b_in_corA = []\n",
    "                pos_of_b_in_corA_refl = []\n",
    "                for i in range(4):\n",
    "                    corA_side = corA[2][i][1]\n",
    "                    corA_refl_side = corA_refl[2][i][1]\n",
    "                    pos_of_b_in_corA += [[i,j] for j, x in enumerate(corA_side) if x == b and j == corA_side_num[i] - 1]\n",
    "                    pos_of_b_in_corA_refl += [[i,j] for j, x in enumerate(corA_refl_side) if x == b and j == corA_refl_side_num[i] - 1]\n",
    "                if not pos_of_b_in_corA and not pos_of_b_in_corA_refl:\n",
    "                    return(False)\n",
    "\n",
    "                found_n_before_b_in_corA = []\n",
    "                for i in pos_of_b_in_corA:\n",
    "                    corA_side_of_b = corA[2][i[0]][1]\n",
    "                    L = corA_side_num[i[0]]\n",
    "                    if L > 1:\n",
    "                        if n == corA_side_of_b[i[1] - 1]:\n",
    "                            next_side_after_b = corA[2][(i[0] + 1) % 4]\n",
    "                            if p == next_side_after_b[1][0] and next_side_after_b[0] == 0:\n",
    "                                overlap_of_a_and_b_in_corB = a - cur_side_overhang\n",
    "                                overlap_of_a_and_b_in_corA = b - overhangsA[i[0]]\n",
    "                                if overlap_of_a_and_b_in_corB == overlap_of_a_and_b_in_corA:\n",
    "                                    found_n_before_b_in_corA.append(i)\n",
    "                                    break\n",
    "\n",
    "                if not found_n_before_b_in_corA:\n",
    "                    for i in pos_of_b_in_corA_refl:\n",
    "                        corA_refl_side_of_b = corA_refl[2][i[0]][1]\n",
    "                        L = corA_refl_side_num[i[0]]\n",
    "                        if L > 1:\n",
    "                            if n == corA_refl_side_of_b[i[1] - 1]:\n",
    "                                next_side_after_b = corA_refl[2][(i[0] + 1) % 4]\n",
    "                                if p == next_side_after_b[1][0] and next_side_after_b[0] == 0:\n",
    "                                    overlap_of_a_and_b_in_corB = a - cur_side_overhang\n",
    "                                    overlap_of_a_and_b_in_corA_refl = b - overhangsA_refl[i[0]]\n",
    "                                    if overlap_of_a_and_b_in_corB == overlap_of_a_and_b_in_corA_refl:\n",
    "                                        found_n_before_b_in_corA.append(i)\n",
    "                                        break\n",
    "\n",
    "                if not found_n_before_b_in_corA:\n",
    "                    return(False)\n",
    "            \n",
    "            # Subcase (iv): cur_side_overhang > 0 and this \"a\" forms a double corner at the beginning of cur_side\n",
    "            if cur_side_overhang > 0 and q[1] == 1 and cur_side[0] == cur_side_prehang and curL == 2:\n",
    "                \n",
    "                pp = prev_side[prevL - 1]\n",
    "\n",
    "                # In this subcase, each of the following must be satisfied for compatibility:\n",
    "                # (1) \"b\" must be the last square of some side of corA with zero overhang\n",
    "                # (2) \"n\" must be the square just before \"b\" on that side\n",
    "                # (3) \"pp\" must be the first square of the side after \"b\" with prehang equal to \"pp\"\n",
    "                # (4) \"p\" must be the second square of the side of \"pp\" \n",
    "\n",
    "                pos_of_b_in_corA = []\n",
    "                pos_of_b_in_corA_refl = []\n",
    "                for i in range(4):\n",
    "                    corA_side = corA[2][i][1]\n",
    "                    corA_refl_side = corA_refl[2][i][1]\n",
    "                    pos_of_b_in_corA += [[i,j] for j, x in enumerate(corA_side) if x == b and j == corA_side_num[i] - 1]\n",
    "                    pos_of_b_in_corA_refl += [[i,j] for j, x in enumerate(corA_refl_side) if x == b and j == corA_refl_side_num[i] - 1]   \n",
    "                if not pos_of_b_in_corA and not pos_of_b_in_corA_refl:\n",
    "                    return(False)\n",
    "\n",
    "                found_nb_in_corA = []\n",
    "                for i in pos_of_b_in_corA:\n",
    "                    side_of_b_in_corA = corA[2][i[0]]\n",
    "                    side_of_b_overhang_in_corA = overhangsA[i[0]]\n",
    "                    L = corA_side_num[i[0]]\n",
    "                    if L > 1 and side_of_b_overhang_in_corA == 0:\n",
    "                        next_side_after_b_in_corA = corA[2][(i[0] + 1) % 4]\n",
    "                        next_side_after_b_in_corA_prehang = next_side_after_b_in_corA[0]\n",
    "                        LL = corA_side_num[(i[0] + 1) % 4]\n",
    "                        if side_of_b_in_corA[1][i[1] - 1] == n and LL > 1:\n",
    "                            if pp == next_side_after_b_in_corA[1][0] and pp == next_side_after_b_in_corA_prehang and p == next_side_after_b_in_corA[1][1]:\n",
    "                                found_nb_in_corA.append(i)\n",
    "                                break\n",
    "                if not found_nb_in_corA:\n",
    "                    for i in pos_of_b_in_corA_refl:\n",
    "                        side_of_b_in_corA_refl = corA_refl[2][i[0]]\n",
    "                        side_of_b_overhang_in_corA_refl = overhangsA_refl[i[0]]\n",
    "                        L = corA_refl_side_num[i[0]]\n",
    "                        if L > 1 and side_of_b_overhang_in_corA_refl == 0:\n",
    "                            next_side_after_b_in_corA_refl = corA_refl[2][(i[0] + 1) % 4]\n",
    "                            next_side_after_b_in_corA_refl_prehang = next_side_after_b_in_corA_refl[0]\n",
    "                            LL = corA_refl_side_num[(i[0] + 1) % 4]\n",
    "                            if side_of_b_in_corA_refl[1][i[1] - 1] == n and LL > 1:\n",
    "                                if pp == next_side_after_b_in_corA_refl[1][0] and pp == next_side_after_b_in_corA_refl_prehang and p == next_side_after_b_in_corA_refl[1][1]:\n",
    "                                    found_nb_in_corA.append(i)\n",
    "                                    break\n",
    "                \n",
    "                if not found_nb_in_corA:\n",
    "                    return(False)\n",
    "\n",
    "    return(True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6ce2ebee-aaf3-4a57-a9fe-5c903723a87d",
   "metadata": {},
   "source": [
    "## Running Geom_Compat_Check on All Possible 4-Tuples of Coronas"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d4950b53-3271-49ad-8a7b-e8bca7fba0e5",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "\n",
    "All_Corona_4_Tups = list(it.product(FlatCors1,FlatCors2,FlatCors3,FlatCors4))\n",
    "print(\"len(All_Corona_4_Tups) = \",len(All_Corona_4_Tups))\n",
    "\n",
    "num_Compatible = 0\n",
    "Compatible_Coronas = []\n",
    "Comp_Cors_Indices = []\n",
    "\n",
    "all_pairs = list(it.product(range(0,4),range(0,4)))\n",
    "all_triples = list(it.product(range(0,4),range(0,4),range(0,4)))\n",
    "\n",
    "index = -1\n",
    "for Q in All_Corona_4_Tups:\n",
    "    index += 1\n",
    "    \n",
    "    #Checking if coronas in Q are pairwise compatible\n",
    "    flag = True\n",
    "    for i,j in all_pairs:\n",
    "        if Geom_Compat_Check(Q[i],Q[j]) == False:\n",
    "            flag = False\n",
    "            break\n",
    "    if flag == False:\n",
    "        continue\n",
    "\n",
    "    #Checking that a pair of coronas in Q do not admit a UE-2 tiling\n",
    "    #If there is a pair of coronas in Q that involve only 2 sizes of squares total among them,\n",
    "    #then it generates a UE-2 tiling or possibly no tiling.\n",
    "    flag = False\n",
    "    for i,j in all_pairs:\n",
    "        if i < j:\n",
    "            DE1 = list(set(list(set(it.chain(Q[i][2][0][1],Q[i][2][1][1],Q[i][2][2][1],Q[i][2][3][1])))) | set([i+1]))\n",
    "            DE2 = list(set(list(set(it.chain(Q[j][2][0][1],Q[j][2][1][1],Q[j][2][2][1],Q[j][2][3][1])))) | set([j+1]))\n",
    "            DE_both = list(set(DE1) | set(DE2))\n",
    "            if len(DE_both) == 2:\n",
    "                flag = True\n",
    "                break\n",
    "    if flag == True:\n",
    "        continue\n",
    "\n",
    "    #Checking that the coronas do not admit UE-3 Tilings\n",
    "    #If there is a triple of coronas in Q that involve only 3 sizes of squares total among them,\n",
    "    #then it generates a UE-3 tiling or possibly no tiling.\n",
    "    flag = False\n",
    "    for i,j,k in all_triples:\n",
    "        if i < j and j < k:\n",
    "            DE1 = list(set(list(set(it.chain(Q[i][2][0][1],Q[i][2][1][1],Q[i][2][2][1],Q[i][2][3][1])))) | set([i+1]))\n",
    "            DE2 = list(set(list(set(it.chain(Q[j][2][0][1],Q[j][2][1][1],Q[j][2][2][1],Q[j][2][3][1])))) | set([j+1]))\n",
    "            DE3 = list(set(list(set(it.chain(Q[k][2][0][1],Q[k][2][1][1],Q[k][2][2][1],Q[k][2][3][1])))) | set([k+1]))\n",
    "            DE_all = list(set(DE1) | set(DE2) | set(DE3))\n",
    "            #print([[i,j,k],DE_all])\n",
    "            if len(DE_all) < 4:\n",
    "                flag = True\n",
    "                break\n",
    "    if flag == True:\n",
    "        continue\n",
    "    \n",
    "    Compatible_Coronas.append(Q)\n",
    "    Comp_Cors_Indices.append(index)\n",
    "    num_Compatible = num_Compatible + 1\n",
    "    \n",
    "print(\"num_Compatible = \",num_Compatible)    "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "43608c47-5b9f-4128-8862-7b2093d45b93",
   "metadata": {},
   "source": [
    "## Producing Graphics of the Compatible 4-Tuples of Coronas Produced by Geom_Compat_Check"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "aa24c626-b626-4490-a35a-a5b1c64b6997",
   "metadata": {},
   "outputs": [],
   "source": [
    "c = 0\n",
    "print(\"Number of Compatible Coronas = \",len(Compatible_Coronas))\n",
    "for Q in Compatible_Coronas:\n",
    "\n",
    "    print(\"index = \", Comp_Cors_Indices[c])\n",
    "    print(\"count = \", c+1)\n",
    "    print(\"1-corona = \",Q[0])\n",
    "    print(\"2-corona = \",Q[1])\n",
    "    print(\"3-corona = \",Q[2])\n",
    "    print(\"4-corona = \",Q[3])\n",
    "    Latex_strg = \"$( \"\n",
    "    for i in range(4):\n",
    "        for j in range(4):\n",
    "            Latex_strg += str(Q[i][2][j][1][0])\n",
    "            Latex_strg += \"^\"\n",
    "            Latex_strg += str(Q[i][2][j][0])\n",
    "            for k in range(1,len(Q[i][2][j][1])):\n",
    "                Latex_strg += \".\"\n",
    "                Latex_strg += str(Q[i][2][j][1][k])\n",
    "            if j < 3:\n",
    "                Latex_strg += \";\"\n",
    "        if i < 3:\n",
    "            Latex_strg += r\" \\,\\, , \\,\\, \"\n",
    "        else:\n",
    "            Latex_strg += \" )$\"\n",
    "    print(Latex_strg)\n",
    "\n",
    "    p1 = draw_corona(Q[0][0],Q[0][2])\n",
    "    p2 = draw_corona(Q[1][0],Q[1][2])\n",
    "    p3 = draw_corona(Q[2][0],Q[2][2])\n",
    "    p4 = draw_corona(Q[3][0],Q[3][2])\n",
    "\n",
    "    G = graphics_array([p1, p2, p3, p4])\n",
    "    \n",
    "    show(G,figsize=6)\n",
    "    c += 1\n",
    "    name = str(c) + '-cor.pdf'\n",
    "    G.save(name,aspect_ratio=1,figsize=10)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8d91c5e1-33cb-46cf-a15d-a414ec565447",
   "metadata": {},
   "source": [
    "## "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e666a133-d17f-4455-8b31-d4107759d75d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.6.beta3",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

